From the EFT of Spinning Gravitating Objects to Poincar\'e and Gauge Invariance at the 4.5PN Precision Frontier

We confirm the generalized actions of the complete NLO cubic-in-spin interactions for generic compact binaries which were first tackled via an extension of the EFT of spinning gravitating objects. We first reduce these generalized actions to standard actions with spins, where the interaction potentials are found to consist of $6$ independent sectors, including a new unique sector that is proportional to the square of the quadrupolar deformation parameter, $C_{\text{ES}^2}$. We derive the general Hamiltonians in an arbitrary reference frame, and for generic kinematic configurations. With these most general Hamiltonians we construct the full Poincar\'e algebra of all the sectors at the fourth and a half post-Newtonian (4.5PN) order, including the third subleading spin-orbit sector, recently accomplished uniquely via our framework, thus proving the Poincar\'e invariance of all relevant sectors. We then derive the binding energies with gauge-invariant relations useful for gravitational-wave applications. Finally, we also derive the extrapolated scattering angles in the aligned-spins configuration for the scattering problem. Yet, as made clear already as of quadratic-in-spin sectors, the aligned-spins simplification inherent to the scattering-angle observable, entails a great loss of physical information, that is only growing with higher-spin sectors. Our completion of the full Poincar\'e algebra at the present $4.5$PN order provides strong confidence that this new precision frontier in PN theory has now been established.

==> anc/ham-nlos3.dat.m <==
(* Requires symmetrization over 1<->2 *)


(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G^2*((m2^2*((-15*dot[n12, s[1]]^2*triple[n12, P[1], s[1]])/2 + 
       3*CS[ES2, 1]^2*dot[n12, s[1]]^2*triple[n12, P[1], s[1]] + 
       (9*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/4 + 
       CS[BS3, 1]*(36*dot[n12, s[1]]^2*triple[n12, P[1], s[1]] - 
         7*dot[s[1], s[1]]*triple[n12, P[1], s[1]]) + 
       CS[ES2, 1]*(-24*dot[n12, s[1]]^2*triple[n12, P[1], s[1]] + 
         (3*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/2)))/m1^3 + 
    (CS[BS3, 1]*((-25*dot[n12, s[1]]^2*triple[n12, P[2], s[1]])/2 + 
        (5*dot[s[1], s[1]]*triple[n12, P[2], s[1]])/2) + 
      CS[ES2, 1]*((-27*dot[n12, s[1]]^2*triple[n12, P[2], s[1]])/2 + 
        (7*dot[s[1], s[1]]*triple[n12, P[2], s[1]])/2))/m1 + 
    (m2*(-9*dot[n12, s[1]]^2*triple[n12, P[1], s[1]] + 
       (5*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/2 + 
       6*dot[n12, s[1]]^2*triple[n12, P[2], s[1]] - 
       (9*CS[ES2, 1]^2*dot[n12, s[1]]^2*triple[n12, P[2], s[1]])/2 - 
       (11*dot[s[1], s[1]]*triple[n12, P[2], s[1]])/4 + 
       CS[ES2, 1]*(-15*dot[n12, s[1]]^2*triple[n12, P[1], s[1]] + 
         (5*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/4 - 
         (45*dot[n12, s[1]]^2*triple[n12, P[2], s[1]])/4 + 
         (21*dot[s[1], s[1]]*triple[n12, P[2], s[1]])/4) + 
       CS[BS3, 1]*((29*dot[n12, s[1]]^2*triple[n12, P[1], s[1]])/2 - 
         (17*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/6 - 
         39*dot[n12, s[1]]^2*triple[n12, P[2], s[1]] + 
         (23*dot[s[1], s[1]]*triple[n12, P[2], s[1]])/3)))/m1^2))/r12^5 + 
 (G*((m2*((-55*dot[n12, s[1]]^2*dot[P[1], P[1]]*triple[n12, P[1], s[1]])/16 - 
       (35*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*
         triple[n12, P[1], s[1]])/8 + (7*dot[P[1], s[1]]^2*
         triple[n12, P[1], s[1]])/8 - (55*dot[n12, P[1]]^2*dot[s[1], s[1]]*
         triple[n12, P[1], s[1]])/16 + (11*dot[P[1], P[1]]*dot[s[1], s[1]]*
         triple[n12, P[1], s[1]])/8 + CS[BS3, 1]*
        (5*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*triple[n12, P[1], 
           s[1]] - dot[P[1], s[1]]^2*triple[n12, P[1], s[1]]) + 
       CS[ES2, 1]*((75*dot[n12, s[1]]^2*dot[P[1], P[1]]*triple[n12, P[1], 
            s[1]])/16 + (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*
           triple[n12, P[1], s[1]])/4 - (3*dot[P[1], s[1]]^2*
           triple[n12, P[1], s[1]])/4 - (15*dot[n12, P[1]]^2*dot[s[1], s[1]]*
           triple[n12, P[1], s[1]])/4 - (3*dot[P[1], P[1]]*dot[s[1], s[1]]*
           triple[n12, P[1], s[1]])/16)))/m1^5 + 
    ((45*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*
        triple[n12, P[1], s[1]])/4 - (15*dot[P[1], s[1]]*dot[P[2], s[1]]*
        triple[n12, P[1], s[1]])/4 + (45*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[s[1], s[1]]*triple[n12, P[1], s[1]])/4 - 
      (3*dot[P[1], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/4 + 
      (15*dot[n12, s[1]]^2*dot[P[1], P[1]]*triple[n12, P[2], s[1]])/4 + 
      (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*
        triple[n12, P[2], s[1]])/2 - (45*dot[n12, P[1]]^2*dot[s[1], s[1]]*
        triple[n12, P[2], s[1]])/4 - (3*dot[n12, s[1]]*dot[P[1], s[1]]*
        triple[P[1], P[2], s[1]])/4 + (33*dot[n12, P[1]]*dot[s[1], s[1]]*
        triple[P[1], P[2], s[1]])/4 + CS[BS3, 1]*
       ((35*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
          triple[n12, P[1], s[1]])/2 + (5*dot[n12, s[1]]^2*dot[P[1], P[2]]*
          triple[n12, P[1], s[1]])/2 - (5*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], s[1]]*triple[n12, P[1], s[1]])/2 - 
        5*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*
         triple[n12, P[1], s[1]] + (dot[P[1], s[1]]*dot[P[2], s[1]]*
          triple[n12, P[1], s[1]])/2 - (5*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[s[1], s[1]]*triple[n12, P[1], s[1]])/2 - 
        (dot[P[1], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/2 + 
        (5*dot[n12, s[1]]^2*dot[P[1], P[1]]*triple[n12, P[2], s[1]])/2 - 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*
          triple[n12, P[2], s[1]])/2 + (3*dot[P[1], s[1]]^2*
          triple[n12, P[2], s[1]])/2 - (dot[P[1], P[1]]*dot[s[1], s[1]]*
          triple[n12, P[2], s[1]])/2 - (5*dot[n12, P[1]]*dot[n12, s[1]]^2*
          triple[P[1], P[2], s[1]])/2 + 3*dot[n12, s[1]]*dot[P[1], s[1]]*
         triple[P[1], P[2], s[1]] + (dot[n12, P[1]]*dot[s[1], s[1]]*
          triple[P[1], P[2], s[1]])/2) + CS[ES2, 1]*
       (-15*dot[n12, s[1]]^2*dot[P[1], P[2]]*triple[n12, P[1], s[1]] - 
        (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*
          triple[n12, P[1], s[1]])/2 + (3*dot[P[1], s[1]]*dot[P[2], s[1]]*
          triple[n12, P[1], s[1]])/2 + (15*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[s[1], s[1]]*triple[n12, P[1], s[1]])/2 + 
        (3*dot[P[1], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/2 - 
        15*dot[n12, P[1]]*dot[n12, s[1]]^2*triple[P[1], P[2], s[1]] + 
        (9*dot[n12, s[1]]*dot[P[1], s[1]]*triple[P[1], P[2], s[1]])/2 + 
        (9*dot[n12, P[1]]*dot[s[1], s[1]]*triple[P[1], P[2], s[1]])/2))/
     m1^4 + ((-45*dot[n12, P[2]]^2*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/
       4 + (9*dot[P[2], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/4 - 
      15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*
       triple[n12, P[2], s[1]] + 3*dot[P[1], s[1]]*dot[P[2], s[1]]*
       triple[n12, P[2], s[1]] + 15*dot[n12, P[1]]*dot[n12, P[2]]*
       dot[s[1], s[1]]*triple[n12, P[2], s[1]] - 3*dot[P[1], P[2]]*
       dot[s[1], s[1]]*triple[n12, P[2], s[1]] - 
      (15*dot[n12, P[2]]*dot[s[1], s[1]]*triple[P[1], P[2], s[1]])/2 + 
      CS[ES2, 1]*((-105*dot[n12, P[2]]^2*dot[n12, s[1]]^2*
          triple[n12, P[1], s[1]])/8 + (15*dot[n12, s[1]]^2*dot[P[2], P[2]]*
          triple[n12, P[1], s[1]])/2 + (15*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[2], s[1]]*triple[n12, P[1], s[1]])/2 - 
        (3*dot[P[2], s[1]]^2*triple[n12, P[1], s[1]])/4 - 
        (15*dot[n12, P[2]]^2*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/8 - 
        (3*dot[P[2], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], s[1]])/4 + 
        (45*dot[n12, P[2]]*dot[n12, s[1]]^2*triple[P[1], P[2], s[1]])/4 - 
        (9*dot[n12, s[1]]*dot[P[2], s[1]]*triple[P[1], P[2], s[1]])/2 - 
        (15*dot[n12, P[2]]*dot[s[1], s[1]]*triple[P[1], P[2], s[1]])/4) + 
      CS[BS3, 1]*((-5*dot[n12, s[1]]^2*dot[P[2], P[2]]*triple[n12, P[1], 
           s[1]])/2 + (dot[P[2], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], 
           s[1]])/2 - (35*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
          triple[n12, P[2], s[1]])/2 - (5*dot[n12, s[1]]^2*dot[P[1], P[2]]*
          triple[n12, P[2], s[1]])/2 + 5*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], s[1]]*triple[n12, P[2], s[1]] + 5*dot[n12, P[1]]*
         dot[n12, s[1]]*dot[P[2], s[1]]*triple[n12, P[2], s[1]] - 
        dot[P[1], s[1]]*dot[P[2], s[1]]*triple[n12, P[2], s[1]] + 
        (5*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[1]]*triple[n12, P[2], 
           s[1]])/2 + (dot[P[1], P[2]]*dot[s[1], s[1]]*triple[n12, P[2], 
           s[1]])/2 + (5*dot[n12, P[2]]*dot[n12, s[1]]^2*triple[P[1], P[2], 
           s[1]])/2 - dot[n12, s[1]]*dot[P[2], s[1]]*triple[P[1], P[2], 
          s[1]] - (dot[n12, P[2]]*dot[s[1], s[1]]*triple[P[1], P[2], s[1]])/
         2))/(m1^3*m2)))/r12^4 + 
 (G^2*((m2*((-81*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, P[1], s[1]])/2 + 
       (45*dot[s[1], s[2]]*triple[n12, P[1], s[1]])/2 + 
       (3*dot[n12, s[1]]^2*triple[n12, P[1], s[2]])/2 - 
       21*dot[s[1], s[1]]*triple[n12, P[1], s[2]] + 
       (27*dot[n12, P[1]]*dot[n12, s[1]]*triple[n12, s[1], s[2]])/2 + 
       (35*dot[P[1], s[1]]*triple[n12, s[1], s[2]])/2 - 
       (25*dot[n12, s[1]]*triple[P[1], s[1], s[2]])/2 + 
       CS[ES2, 1]*(99*dot[n12, s[1]]^2*triple[n12, P[1], s[2]] - 
         24*dot[s[1], s[1]]*triple[n12, P[1], s[2]] - 66*dot[n12, P[1]]*
          dot[n12, s[1]]*triple[n12, s[1], s[2]] + 8*dot[P[1], s[1]]*
          triple[n12, s[1], s[2]] + 47*dot[n12, s[1]]*triple[P[1], s[1], 
           s[2]])))/m1^2 + (-60*dot[n12, s[1]]*dot[n12, s[2]]*
       triple[n12, P[1], s[1]] + 36*dot[s[1], s[2]]*triple[n12, P[1], s[1]] + 
      (57*dot[n12, s[1]]^2*triple[n12, P[1], s[2]])/4 - 
      (145*dot[s[1], s[1]]*triple[n12, P[1], s[2]])/4 - 
      (63*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, P[2], s[1]])/2 + 
      (45*dot[s[1], s[2]]*triple[n12, P[2], s[1]])/2 - 
      (3*dot[n12, s[1]]^2*triple[n12, P[2], s[2]])/2 - 
      7*dot[s[1], s[1]]*triple[n12, P[2], s[2]] - 
      (9*dot[n12, P[1]]*dot[n12, s[1]]*triple[n12, s[1], s[2]])/2 - 
      12*dot[n12, P[2]]*dot[n12, s[1]]*triple[n12, s[1], s[2]] + 
      (63*dot[P[1], s[1]]*triple[n12, s[1], s[2]])/2 + 
      (49*dot[P[2], s[1]]*triple[n12, s[1], s[2]])/4 - 
      (33*dot[n12, s[1]]*triple[P[1], s[1], s[2]])/4 - 
      (3*dot[n12, s[1]]*triple[P[2], s[1], s[2]])/4 + 
      CS[ES2, 1]*(78*dot[n12, s[1]]^2*triple[n12, P[1], s[2]] - 
        19*dot[s[1], s[1]]*triple[n12, P[1], s[2]] - 63*dot[n12, s[1]]^2*
         triple[n12, P[2], s[2]] + (57*dot[s[1], s[1]]*triple[n12, P[2], 
           s[2]])/4 + (3*dot[n12, P[1]]*dot[n12, s[1]]*triple[n12, s[1], 
           s[2]])/2 + 63*dot[n12, P[2]]*dot[n12, s[1]]*triple[n12, s[1], 
          s[2]] + (5*dot[P[1], s[1]]*triple[n12, s[1], s[2]])/4 - 
        (11*dot[P[2], s[1]]*triple[n12, s[1], s[2]])/2 + 
        (103*dot[n12, s[1]]*triple[P[1], s[1], s[2]])/4 - 
        (131*dot[n12, s[1]]*triple[P[2], s[1], s[2]])/4))/m1 + 
    (-21*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, P[2], s[1]] + 
      15*dot[s[1], s[2]]*triple[n12, P[2], s[1]] - 
      (39*dot[n12, s[1]]^2*triple[n12, P[2], s[2]])/4 + 
      (3*dot[s[1], s[1]]*triple[n12, P[2], s[2]])/4 + 
      (9*dot[n12, P[2]]*dot[n12, s[1]]*triple[n12, s[1], s[2]])/2 + 
      (9*dot[P[2], s[1]]*triple[n12, s[1], s[2]])/2 - 
      6*dot[n12, s[1]]*triple[P[2], s[1], s[2]] + 
      CS[ES2, 1]*((-177*dot[n12, s[1]]^2*triple[n12, P[2], s[2]])/4 + 
        (39*dot[s[1], s[1]]*triple[n12, P[2], s[2]])/4 - 
        (3*dot[n12, P[2]]*dot[n12, s[1]]*triple[n12, s[1], s[2]])/2 + 
        (dot[P[2], s[1]]*triple[n12, s[1], s[2]])/2 - 
        (29*dot[n12, s[1]]*triple[P[2], s[1], s[2]])/2))/m2))/r12^5 + 
 (G*(((-15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*
        triple[n12, P[1], s[1]])/8 + (45*dot[n12, P[1]]*dot[n12, s[1]]*
        dot[P[1], s[2]]*triple[n12, P[1], s[1]])/4 - 
      (21*dot[P[1], s[1]]*dot[P[1], s[2]]*triple[n12, P[1], s[1]])/4 - 
      (45*dot[n12, P[1]]^2*dot[s[1], s[2]]*triple[n12, P[1], s[1]])/4 + 
      (51*dot[P[1], P[1]]*dot[s[1], s[2]]*triple[n12, P[1], s[1]])/8 + 
      (15*dot[n12, s[1]]^2*dot[P[1], P[1]]*triple[n12, P[1], s[2]])/2 - 
      15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*
       triple[n12, P[1], s[2]] + 6*dot[P[1], s[1]]^2*triple[n12, P[1], 
        s[2]] + (15*dot[n12, P[1]]^2*dot[s[1], s[1]]*triple[n12, P[1], s[2]])/
       2 - (27*dot[P[1], P[1]]*dot[s[1], s[1]]*triple[n12, P[1], s[2]])/4 + 
      (3*dot[P[1], P[1]]*dot[P[1], s[1]]*triple[n12, s[1], s[2]])/4 - 
      (3*dot[n12, s[1]]*dot[P[1], P[1]]*triple[P[1], s[1], s[2]])/8 + 
      CS[ES2, 1]*(15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*
         triple[n12, P[1], s[2]] - 3*dot[P[1], s[1]]^2*triple[n12, P[1], 
          s[2]] - 15*dot[n12, P[1]]^2*dot[s[1], s[1]]*triple[n12, P[1], 
          s[2]] + 3*dot[P[1], P[1]]*dot[s[1], s[1]]*triple[n12, P[1], s[2]] + 
        3*dot[n12, P[1]]*dot[P[1], s[1]]*triple[P[1], s[1], s[2]]))/m1^4 + 
    (CS[ES2, 1]*((-75*dot[n12, s[1]]^2*dot[P[2], P[2]]*triple[n12, P[2], 
          s[2]])/16 + (15*dot[P[2], P[2]]*dot[s[1], s[1]]*
         triple[n12, P[2], s[2]])/16 - (15*dot[n12, s[1]]*dot[P[2], P[2]]*
         triple[P[2], s[1], s[2]])/8))/(m1*m2^3) + 
    ((-15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]]*
        triple[n12, P[1], s[1]])/2 - 15*dot[n12, P[2]]*dot[n12, s[1]]*
       dot[P[1], s[2]]*triple[n12, P[1], s[1]] + 
      (39*dot[P[1], s[2]]*dot[P[2], s[1]]*triple[n12, P[1], s[1]])/8 + 
      (3*dot[P[1], s[1]]*dot[P[2], s[2]]*triple[n12, P[1], s[1]])/2 + 
      15*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[2]]*
       triple[n12, P[1], s[1]] - (15*dot[P[1], P[2]]*dot[s[1], s[2]]*
        triple[n12, P[1], s[1]])/8 - (15*dot[n12, s[1]]^2*dot[P[1], P[2]]*
        triple[n12, P[1], s[2]])/2 + (15*dot[n12, P[2]]*dot[n12, s[1]]*
        dot[P[1], s[1]]*triple[n12, P[1], s[2]])/2 + 
      (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*
        triple[n12, P[1], s[2]])/2 - 6*dot[P[1], s[1]]*dot[P[2], s[1]]*
       triple[n12, P[1], s[2]] - (15*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[s[1], s[1]]*triple[n12, P[1], s[2]])/2 + 
      3*dot[P[1], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], s[2]] - 
      (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[2]]*
        triple[n12, P[2], s[1]])/2 + 3*dot[P[1], s[1]]*dot[P[1], s[2]]*
       triple[n12, P[2], s[1]] + (15*dot[n12, P[1]]^2*dot[s[1], s[2]]*
        triple[n12, P[2], s[1]])/2 - 3*dot[P[1], P[1]]*dot[s[1], s[2]]*
       triple[n12, P[2], s[1]] - (75*dot[n12, s[1]]^2*dot[P[1], P[1]]*
        triple[n12, P[2], s[2]])/16 + (45*dot[n12, P[1]]*dot[n12, s[1]]*
        dot[P[1], s[1]]*triple[n12, P[2], s[2]])/8 - 
      3*dot[P[1], s[1]]^2*triple[n12, P[2], s[2]] - 
      (15*dot[n12, P[1]]^2*dot[s[1], s[1]]*triple[n12, P[2], s[2]])/16 + 
      3*dot[P[1], P[1]]*dot[s[1], s[1]]*triple[n12, P[2], s[2]] + 
      3*dot[P[1], P[2]]*dot[P[1], s[1]]*triple[n12, s[1], s[2]] - 
      (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[n12, s[2]]*
        triple[P[1], P[2], s[1]])/2 + (3*dot[n12, s[2]]*dot[P[1], s[1]]*
        triple[P[1], P[2], s[1]])/2 + 3*dot[n12, P[1]]*dot[s[1], s[2]]*
       triple[P[1], P[2], s[1]] + (3*dot[n12, s[1]]*dot[P[1], s[1]]*
        triple[P[1], P[2], s[2]])/4 - 3*dot[n12, P[1]]*dot[s[1], s[1]]*
       triple[P[1], P[2], s[2]] - (3*dot[n12, s[1]]*dot[P[1], P[2]]*
        triple[P[1], s[1], s[2]])/2 + (3*dot[n12, P[1]]*dot[P[2], s[1]]*
        triple[P[1], s[1], s[2]])/2 - (9*dot[n12, P[1]]*dot[P[1], s[1]]*
        triple[P[2], s[1], s[2]])/4 + CS[ES2, 1]*
       ((105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
          triple[n12, P[1], s[2]])/2 + (15*dot[n12, s[1]]^2*dot[P[1], P[2]]*
          triple[n12, P[1], s[2]])/2 - 15*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], s[1]]*triple[n12, P[1], s[2]] - 15*dot[n12, P[1]]*
         dot[n12, s[1]]*dot[P[2], s[1]]*triple[n12, P[1], s[2]] + 
        3*dot[P[1], s[1]]*dot[P[2], s[1]]*triple[n12, P[1], s[2]] + 
        (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[1]]*
          triple[n12, P[1], s[2]])/2 - (9*dot[P[1], P[2]]*dot[s[1], s[1]]*
          triple[n12, P[1], s[2]])/2 + (105*dot[n12, P[1]]^2*dot[n12, s[1]]^2*
          triple[n12, P[2], s[2]])/8 - (75*dot[n12, P[1]]*dot[n12, s[1]]*
          dot[P[1], s[1]]*triple[n12, P[2], s[2]])/4 + 3*dot[P[1], s[1]]^2*
         triple[n12, P[2], s[2]] + (105*dot[n12, P[1]]^2*dot[s[1], s[1]]*
          triple[n12, P[2], s[2]])/8 - 3*dot[P[1], P[1]]*dot[s[1], s[1]]*
         triple[n12, P[2], s[2]] + (75*dot[n12, P[1]]*dot[n12, s[1]]^2*
          triple[P[1], P[2], s[2]])/4 - (21*dot[n12, s[1]]*dot[P[1], s[1]]*
          triple[P[1], P[2], s[2]])/4 - (27*dot[n12, P[1]]*dot[s[1], s[1]]*
          triple[P[1], P[2], s[2]])/4 + 15*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[n12, s[1]]*triple[P[1], s[1], s[2]] + 3*dot[n12, s[1]]*
         dot[P[1], P[2]]*triple[P[1], s[1], s[2]] - 3*dot[n12, P[2]]*
         dot[P[1], s[1]]*triple[P[1], s[1], s[2]] - 3*dot[n12, P[1]]*
         dot[P[2], s[1]]*triple[P[1], s[1], s[2]] + 
        (15*dot[n12, P[1]]^2*dot[n12, s[1]]*triple[P[2], s[1], s[2]])/4 - 
        (15*dot[n12, P[1]]*dot[P[1], s[1]]*triple[P[2], s[1], s[2]])/4))/
     (m1^3*m2) + ((-105*dot[n12, P[2]]^2*dot[n12, s[1]]*dot[n12, s[2]]*
        triple[n12, P[1], s[1]])/4 + (15*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[P[2], P[2]]*triple[n12, P[1], s[1]])/4 + 
      (15*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[1]]*
        triple[n12, P[1], s[1]])/4 + (15*dot[n12, P[2]]*dot[n12, s[1]]*
        dot[P[2], s[2]]*triple[n12, P[1], s[1]])/2 - 
      (3*dot[P[2], s[1]]*dot[P[2], s[2]]*triple[n12, P[1], s[1]])/2 + 
      (15*dot[n12, P[2]]^2*dot[s[1], s[2]]*triple[n12, P[1], s[1]])/2 - 
      (3*dot[P[2], P[2]]*dot[s[1], s[2]]*triple[n12, P[1], s[1]])/4 - 
      (15*dot[n12, P[2]]^2*dot[s[1], s[1]]*triple[n12, P[1], s[2]])/2 + 
      (3*dot[P[2], P[2]]*dot[s[1], s[1]]*triple[n12, P[1], s[2]])/2 + 
      (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]]*
        triple[n12, P[2], s[1]])/2 - (9*dot[P[1], s[2]]*dot[P[2], s[1]]*
        triple[n12, P[2], s[1]])/4 - (15*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[s[1], s[2]]*triple[n12, P[2], s[1]])/2 + 
      (9*dot[P[1], P[2]]*dot[s[1], s[2]]*triple[n12, P[2], s[1]])/4 + 
      (15*dot[n12, s[1]]^2*dot[P[1], P[2]]*triple[n12, P[2], s[2]])/4 - 
      (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*
        triple[n12, P[2], s[2]])/4 + (9*dot[P[1], s[1]]*dot[P[2], s[1]]*
        triple[n12, P[2], s[2]])/4 - (9*dot[P[1], P[2]]*dot[s[1], s[1]]*
        triple[n12, P[2], s[2]])/4 + (15*dot[n12, P[2]]^2*dot[P[1], s[1]]*
        triple[n12, s[1], s[2]])/2 - (3*dot[P[1], s[1]]*dot[P[2], P[2]]*
        triple[n12, s[1], s[2]])/2 - (3*dot[n12, s[2]]*dot[P[2], s[1]]*
        triple[P[1], P[2], s[1]])/4 + (3*dot[n12, P[2]]*dot[s[1], s[2]]*
        triple[P[1], P[2], s[1]])/4 - (15*dot[n12, P[2]]^2*dot[n12, s[1]]*
        triple[P[1], s[1], s[2]])/4 + (3*dot[n12, s[1]]*dot[P[2], P[2]]*
        triple[P[1], s[1], s[2]])/4 + CS[ES2, 1]*
       ((-105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
          triple[n12, P[2], s[2]])/2 + 15*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], s[1]]*triple[n12, P[2], s[2]] + 15*dot[n12, P[1]]*
         dot[n12, s[1]]*dot[P[2], s[1]]*triple[n12, P[2], s[2]] - 
        3*dot[P[1], s[1]]*dot[P[2], s[1]]*triple[n12, P[2], s[2]] - 
        (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[1]]*
          triple[n12, P[2], s[2]])/2 + 3*dot[P[1], P[2]]*dot[s[1], s[1]]*
         triple[n12, P[2], s[2]] - 15*dot[n12, P[2]]*dot[n12, s[1]]^2*
         triple[P[1], P[2], s[2]] + 6*dot[n12, s[1]]*dot[P[2], s[1]]*
         triple[P[1], P[2], s[2]] + 6*dot[n12, P[2]]*dot[s[1], s[1]]*
         triple[P[1], P[2], s[2]] - 15*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[n12, s[1]]*triple[P[2], s[1], s[2]] + 3*dot[n12, P[2]]*
         dot[P[1], s[1]]*triple[P[2], s[1], s[2]] + 3*dot[n12, P[1]]*
         dot[P[2], s[1]]*triple[P[2], s[1], s[2]]))/(m1^2*m2^2)))/r12^4


==> anc/redefS-nlos3.dat.m <==
(* Requires anti-symmetrization over i<->j *)


(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(* cross[A,B] == \vec{A} \times \vec{B} *)
(* vecInd[A,i] == (A)^i *)
(* sTInd[sT[a],i,j] == (S_a)^{ij} *)
(* sTInd[sTa[a,b],i,j] == (\frac{d^{b} S_a}{dt^{b}})^{ij} *)


(m1*dot[n12, s[2]]*(-(G^2*vecInd[n12, j]*vecInd[s[2], i])/2 + 
    (39*G^2*CS[ES2, 2]*vecInd[n12, j]*vecInd[s[2], i])/4))/(m2*r12^4) + 
 (4*G^2*CS[ES2, 1]*dot[n12, s[1]]*vecInd[n12, j]*vecInd[s[2], i] - 
   (3*G^2*vecInd[s[1], j]*vecInd[s[2], i])/2 - 
   2*G^2*CS[ES2, 1]*vecInd[s[1], j]*vecInd[s[2], i] + 
   dot[n12, s[2]]*((-9*G^2*vecInd[n12, j]*vecInd[s[1], i])/4 - 
     2*G^2*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i] + 
     2*G^2*vecInd[n12, j]*vecInd[s[2], i]))/r12^4 + 
 ((G*CS[ES2, 2]*dot[n12, sa[2, 1]]*vecInd[n12, j]*vecInd[sa[2, 1], i])/
    (3*r12) + ((-3*G*dot[n12, s[2]]^2*vecInd[n12, j]*vecInd[a[2, 0], i])/4 - 
     (G*dot[s[2], s[2]]*vecInd[n12, j]*vecInd[a[2, 0], i])/4 + 
     (G*dot[s[2], a[2, 0]]*vecInd[n12, j]*vecInd[s[2], i])/4 - 
     (G*CS[ES2, 2]*dot[sa[2, 1], v[2]]*vecInd[n12, j]*vecInd[s[2], i])/4 - 
     (G*CS[ES2, 2]*dot[s[2], v[2]]*vecInd[n12, j]*vecInd[sa[2, 1], i])/4 + 
     G*CS[ES2, 2]*dot[s[2], sa[2, 1]]*((3*vecInd[n12, j]*vecInd[v[1], i])/2 + 
       (vecInd[n12, j]*vecInd[v[2], i])/2) + dot[n12, sa[2, 1]]*
      (dot[n12, v[2]]*((3*G*vecInd[n12, j]*vecInd[s[2], i])/4 + 
         (3*G*CS[ES2, 2]*vecInd[n12, j]*vecInd[s[2], i])/4) + 
       (3*G*vecInd[s[2], j]*vecInd[v[2], i])/4 + G*CS[ES2, 2]*
        (-(vecInd[s[2], j]*vecInd[v[1], i])/2 - 
         (vecInd[s[2], j]*vecInd[v[2], i])/4)) + 
     dot[n12, s[2]]*((3*G*dot[n12, a[2, 0]]*vecInd[n12, j]*vecInd[s[2], i])/
        4 + dot[n12, v[2]]*((3*G*vecInd[n12, j]*vecInd[sa[2, 1], i])/4 + 
         (3*G*CS[ES2, 2]*vecInd[n12, j]*vecInd[sa[2, 1], i])/4) + 
       G*CS[ES2, 2]*(-(vecInd[sa[2, 1], j]*vecInd[v[1], i])/2 - 
         (vecInd[sa[2, 1], j]*vecInd[v[2], i])/4) + 
       G*((3*vecInd[a[2, 0], i]*vecInd[s[2], j])/4 + 
         (3*vecInd[sa[2, 1], j]*vecInd[v[2], i])/4) + 
       dot[n12, sa[2, 1]]*((-3*G*vecInd[n12, j]*vecInd[v[2], i])/2 + 
         G*CS[ES2, 2]*((-3*vecInd[n12, j]*vecInd[v[1], i])/2 + 
           (3*vecInd[n12, j]*vecInd[v[2], i])/2))))/r12^2 + 
   (dot[n12, v[1]]*((-3*G*dot[s[2], v[2]]*vecInd[n12, j]*vecInd[s[2], i])/4 + 
       (3*G*dot[s[2], s[2]]*vecInd[n12, j]*vecInd[v[2], i])/4) + 
     dot[s[2], v[1]]*((9*G*dot[n12, v[2]]*vecInd[n12, j]*vecInd[s[2], i])/4 + 
       (3*G*vecInd[s[2], j]*vecInd[v[2], i])/4) + 
     dot[s[2], s[2]]*(-(G*vecInd[v[1], j]*vecInd[v[2], i])/2 - 
       (5*G*CS[ES2, 2]*vecInd[v[1], j]*vecInd[v[2], i])/2) + 
     dot[s[2], v[2]]*(G*(-(vecInd[s[2], j]*vecInd[v[1], i])/2 - 
         (vecInd[s[2], j]*vecInd[v[2], i])/2) + G*CS[ES2, 2]*
        (-(vecInd[s[2], j]*vecInd[v[1], i]) + vecInd[s[2], j]*
          vecInd[v[2], i])) + dot[n12, v[2]]*
      (-3*G*dot[s[2], v[2]]*vecInd[n12, j]*vecInd[s[2], i] + 
       dot[s[2], s[2]]*(G*CS[ES2, 2]*((-3*vecInd[n12, j]*vecInd[v[1], i])/2 + 
           (3*vecInd[n12, j]*vecInd[v[2], i])/2) + 
         G*((-9*vecInd[n12, j]*vecInd[v[1], i])/4 + 
           (9*vecInd[n12, j]*vecInd[v[2], i])/4))) + 
     dot[n12, s[2]]^2*((-15*G*dot[n12, v[1]]*vecInd[n12, j]*vecInd[v[2], i])/
        4 - (3*G*vecInd[v[1], j]*vecInd[v[2], i])/4 + 
       (9*G*CS[ES2, 2]*vecInd[v[1], j]*vecInd[v[2], i])/2 + 
       dot[n12, v[2]]*((-15*G*vecInd[n12, j]*vecInd[v[2], i])/4 + 
         G*CS[ES2, 2]*((-15*vecInd[n12, j]*vecInd[v[1], i])/2 + 
           (15*vecInd[n12, j]*vecInd[v[2], i])/2))) + 
     dot[n12, s[2]]*((15*G*dot[n12, v[2]]^2*vecInd[n12, j]*vecInd[s[2], i])/
        4 - (9*G*dot[v[1], v[2]]*vecInd[n12, j]*vecInd[s[2], i])/4 + 
       (9*G*dot[v[2], v[2]]*vecInd[n12, j]*vecInd[s[2], i])/4 + 
       dot[n12, v[1]]*((15*G*dot[n12, v[2]]*vecInd[n12, j]*vecInd[s[2], i])/
          4 + (9*G*vecInd[s[2], j]*vecInd[v[2], i])/4) + 
       dot[s[2], v[2]]*(G*CS[ES2, 2]*(3*vecInd[n12, j]*vecInd[v[1], i] - 
           3*vecInd[n12, j]*vecInd[v[2], i]) + 
         G*((9*vecInd[n12, j]*vecInd[v[1], i])/4 - 
           (3*vecInd[n12, j]*vecInd[v[2], i])/2)) + 
       dot[n12, v[2]]*(G*CS[ES2, 2]*(3*vecInd[s[2], j]*vecInd[v[1], i] - 
           3*vecInd[s[2], j]*vecInd[v[2], i]) + 
         G*((-3*vecInd[s[2], j]*vecInd[v[1], i])/4 + 3*vecInd[s[2], j]*
            vecInd[v[2], i]))))/r12^3)/m2 + 
 ((m2*(4*G^2*CS[ES2, 1]*dot[n12, s[2]]*vecInd[n12, j]*vecInd[s[1], i] + 
      4*G^2*CS[ES2, 1]*vecInd[s[1], j]*vecInd[s[2], i] + 
      dot[n12, s[1]]*(3*G^2*vecInd[n12, j]*vecInd[s[2], i] + 
        CS[ES2, 1]*(-6*G^2*vecInd[n12, j]*vecInd[s[1], i] - 
          8*G^2*vecInd[n12, j]*vecInd[s[2], i]))))/r12^4 + 
   (-(G*CS[ES2, 1]*dot[n12, sa[2, 2]]*vecInd[n12, j]*vecInd[s[1], i])/2 - 
     (G*CS[ES2, 1]*dot[n12, sa[2, 1]]*vecInd[n12, j]*vecInd[sa[1, 1], i])/6 + 
     (G*CS[ES2, 1]*dot[n12, sa[1, 1]]*vecInd[n12, j]*vecInd[sa[2, 1], i])/3 + 
     G*CS[ES2, 1]*dot[n12, s[1]]*vecInd[n12, j]*vecInd[sa[2, 2], i] + 
     G*CS[ES2, 1]*(-(vecInd[sa[1, 1], j]*vecInd[sa[2, 1], i])/6 - 
       (vecInd[s[1], j]*vecInd[sa[2, 2], i])/2))/r12 + 
   ((11*G*CS[ES2, 1]*dot[s[1], s[2]]*vecInd[n12, j]*vecInd[a[2, 0], i])/4 - 
     (G*CS[ES2, 1]*dot[s[2], a[2, 0]]*vecInd[n12, j]*vecInd[s[1], i])/2 + 
     dot[sa[2, 1], v[1]]*((G*vecInd[n12, j]*vecInd[s[1], i])/4 - 
       (G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i])/4) + 
     dot[n12, s[2]]*((-3*G*CS[ES2, 1]*dot[n12, a[2, 0]]*vecInd[n12, j]*
         vecInd[s[1], i])/2 - (5*G*CS[ES2, 1]*vecInd[a[2, 0], i]*
         vecInd[s[1], j])/4) - (7*G*CS[ES2, 1]*dot[s[1], a[2, 0]]*
       vecInd[n12, j]*vecInd[s[2], i])/4 - 
     (3*G*CS[ES2, 1]*dot[n12, a[2, 0]]*vecInd[s[1], j]*vecInd[s[2], i])/4 + 
     G*CS[ES2, 1]*dot[s[1], v[1]]*vecInd[n12, j]*vecInd[sa[2, 1], i] - 
     (5*G*CS[ES2, 1]*dot[s[1], v[2]]*vecInd[n12, j]*vecInd[sa[2, 1], i])/4 - 
     (7*G*CS[ES2, 1]*dot[n12, v[2]]*vecInd[s[1], j]*vecInd[sa[2, 1], i])/4 + 
     dot[n12, v[1]]*((G*vecInd[s[1], j]*vecInd[sa[2, 1], i])/4 - 
       (G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[sa[2, 1], i])/4) + 
     dot[s[1], sa[2, 1]]*(-(G*vecInd[n12, j]*vecInd[v[1], i])/2 + 
       G*CS[ES2, 1]*(-(vecInd[n12, j]*vecInd[v[1], i])/2 + 
         (5*vecInd[n12, j]*vecInd[v[2], i])/4)) + dot[n12, sa[2, 1]]*
      ((3*G*CS[ES2, 1]*dot[n12, v[1]]*vecInd[n12, j]*vecInd[s[1], i])/4 - 
       3*G*CS[ES2, 1]*dot[n12, v[2]]*vecInd[n12, j]*vecInd[s[1], i] + 
       G*CS[ES2, 1]*((3*vecInd[s[1], j]*vecInd[v[1], i])/4 - 
         (5*vecInd[s[1], j]*vecInd[v[2], i])/4)) + 
     dot[n12, s[1]]*((-3*G*CS[ES2, 1]*dot[n12, s[2]]*vecInd[n12, j]*
         vecInd[a[2, 0], i])/4 + (15*G*CS[ES2, 1]*dot[n12, a[2, 0]]*
         vecInd[n12, j]*vecInd[s[2], i])/4 + (21*G*CS[ES2, 1]*dot[n12, v[2]]*
         vecInd[n12, j]*vecInd[sa[2, 1], i])/4 + 
       (G*vecInd[sa[2, 1], j]*vecInd[v[1], i])/2 + 
       G*CS[ES2, 1]*dot[n12, sa[2, 1]]*((-3*vecInd[n12, j]*vecInd[v[1], i])/
          2 + (3*vecInd[n12, j]*vecInd[v[2], i])/4) + 
       G*CS[ES2, 1]*((vecInd[a[2, 0], i]*vecInd[s[2], j])/2 + 
         (vecInd[sa[2, 1], j]*vecInd[v[1], i])/2 + 
         (vecInd[sa[2, 1], j]*vecInd[v[2], i])/2)))/r12^2 + 
   ((-15*G*CS[ES2, 1]*dot[n12, v[2]]^2*vecInd[s[1], j]*vecInd[s[2], i])/4 + 
     (7*G*CS[ES2, 1]*dot[v[2], v[2]]*vecInd[s[1], j]*vecInd[s[2], i])/4 + 
     dot[v[1], v[2]]*((-5*G*vecInd[s[1], j]*vecInd[s[2], i])/8 - 
       (13*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[s[2], i])/4) + 
     dot[n12, v[1]]^2*((-3*G*vecInd[s[1], j]*vecInd[s[2], i])/2 - 
       (3*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[s[2], i])/2) + 
     dot[v[1], v[1]]*(G*vecInd[s[1], j]*vecInd[s[2], i] + 
       (3*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[s[2], i])/2) + 
     dot[s[1], s[2]]*((G*vecInd[v[1], j]*vecInd[v[2], i])/8 - 
       (21*G*CS[ES2, 1]*vecInd[v[1], j]*vecInd[v[2], i])/4) + 
     dot[s[2], v[1]]*((-3*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[v[2], i])/4 + 
       G*((-5*vecInd[s[1], j]*vecInd[v[1], i])/8 - 
         (7*vecInd[s[1], j]*vecInd[v[2], i])/8)) + 
     dot[s[2], v[2]]*(G*vecInd[s[1], j]*vecInd[v[1], i] + 
       G*CS[ES2, 1]*(vecInd[s[1], j]*vecInd[v[1], i] - 
         (vecInd[s[1], j]*vecInd[v[2], i])/4)) + 
     dot[s[1], v[2]]*((-11*G*vecInd[s[2], j]*vecInd[v[1], i])/8 + 
       G*CS[ES2, 1]*((-29*vecInd[s[2], j]*vecInd[v[1], i])/4 + 
         (5*vecInd[s[2], j]*vecInd[v[2], i])/4)) + 
     dot[s[1], v[1]]*((21*G*CS[ES2, 1]*dot[n12, v[2]]*vecInd[n12, j]*
         vecInd[s[2], i])/4 + (5*G*vecInd[s[2], j]*vecInd[v[1], i])/8 + 
       G*CS[ES2, 1]*((3*vecInd[s[2], j]*vecInd[v[1], i])/2 + 
         (9*vecInd[s[2], j]*vecInd[v[2], i])/2)) + 
     dot[n12, v[2]]*((3*G*CS[ES2, 1]*dot[s[1], v[2]]*vecInd[n12, j]*
         vecInd[s[2], i])/2 + dot[s[1], s[2]]*
        ((-15*G*vecInd[n12, j]*vecInd[v[1], i])/8 + G*CS[ES2, 1]*
          ((-15*vecInd[n12, j]*vecInd[v[1], i])/2 - 
           (3*vecInd[n12, j]*vecInd[v[2], i])/4))) + 
     dot[n12, s[2]]*((-15*G*CS[ES2, 1]*dot[n12, v[2]]^2*vecInd[n12, j]*
         vecInd[s[1], i])/2 + (3*G*CS[ES2, 1]*dot[v[1], v[1]]*vecInd[n12, j]*
         vecInd[s[1], i])/2 - 3*G*CS[ES2, 1]*dot[v[1], v[2]]*vecInd[n12, j]*
        vecInd[s[1], i] + (3*G*CS[ES2, 1]*dot[v[2], v[2]]*vecInd[n12, j]*
         vecInd[s[1], i])/2 + G*CS[ES2, 1]*dot[n12, v[2]]*
        (3*vecInd[s[1], j]*vecInd[v[1], i] - (15*vecInd[s[1], j]*
           vecInd[v[2], i])/4) + dot[n12, v[1]]*
        ((3*G*vecInd[s[1], j]*vecInd[v[1], i])/8 + 
         (3*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[v[2], i])/4) + 
       dot[s[1], v[1]]*((9*G*vecInd[n12, j]*vecInd[v[1], i])/8 + 
         G*CS[ES2, 1]*((-3*vecInd[n12, j]*vecInd[v[1], i])/2 - 
           (33*vecInd[n12, j]*vecInd[v[2], i])/4)) + 
       dot[s[1], v[2]]*((3*G*vecInd[n12, j]*vecInd[v[1], i])/8 + 
         G*CS[ES2, 1]*((21*vecInd[n12, j]*vecInd[v[1], i])/2 - 
           (3*vecInd[n12, j]*vecInd[v[2], i])/4))) + 
     dot[n12, v[1]]*(dot[s[2], v[1]]*((-3*G*vecInd[n12, j]*vecInd[s[1], i])/
          2 - (3*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i])/2) + 
       dot[s[2], v[2]]*((3*G*vecInd[n12, j]*vecInd[s[1], i])/2 + 
         3*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i]) + 
       dot[s[1], v[2]]*((-3*G*vecInd[n12, j]*vecInd[s[2], i])/8 - 
         (39*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[2], i])/4) + 
       dot[s[1], v[1]]*((3*G*vecInd[n12, j]*vecInd[s[2], i])/2 - 
         (3*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[2], i])/2) + 
       dot[n12, v[2]]*((3*G*vecInd[s[1], j]*vecInd[s[2], i])/2 - 
         (3*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[s[2], i])/4) + 
       dot[s[1], s[2]]*(G*((3*vecInd[n12, j]*vecInd[v[1], i])/2 - 
           (21*vecInd[n12, j]*vecInd[v[2], i])/8) + G*CS[ES2, 1]*
          (6*vecInd[n12, j]*vecInd[v[1], i] + (15*vecInd[n12, j]*
             vecInd[v[2], i])/4))) + dot[n12, s[1]]*
      ((15*G*CS[ES2, 1]*dot[n12, v[2]]^2*vecInd[n12, j]*vecInd[s[2], i])/4 - 
       (9*G*CS[ES2, 1]*dot[v[2], v[2]]*vecInd[n12, j]*vecInd[s[2], i])/4 + 
       dot[v[1], v[1]]*((-3*G*vecInd[n12, j]*vecInd[s[2], i])/2 - 
         (3*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[2], i])/2) + 
       dot[v[1], v[2]]*((3*G*vecInd[n12, j]*vecInd[s[2], i])/8 + 
         (15*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[2], i])/4) + 
       dot[s[2], v[2]]*((-3*G*vecInd[n12, j]*vecInd[v[1], i])/2 - 
         (3*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[v[2], i])/4) + 
       dot[s[2], v[1]]*((21*G*vecInd[n12, j]*vecInd[v[2], i])/8 + 
         G*CS[ES2, 1]*((-3*vecInd[n12, j]*vecInd[v[1], i])/2 + 
           (9*vecInd[n12, j]*vecInd[v[2], i])/4)) + 
       dot[n12, s[2]]*((-15*G*CS[ES2, 1]*dot[n12, v[1]]*vecInd[n12, j]*
           vecInd[v[2], i])/4 + (3*G*vecInd[v[1], j]*vecInd[v[2], i])/8 + 
         (9*G*CS[ES2, 1]*vecInd[v[1], j]*vecInd[v[2], i])/4 + 
         G*CS[ES2, 1]*dot[n12, v[2]]*(-15*vecInd[n12, j]*vecInd[v[1], i] + 
           (45*vecInd[n12, j]*vecInd[v[2], i])/4)) + 
       dot[n12, v[2]]*((27*G*vecInd[s[2], j]*vecInd[v[1], i])/8 + 
         G*CS[ES2, 1]*((33*vecInd[s[2], j]*vecInd[v[1], i])/4 - 
           (9*vecInd[s[2], j]*vecInd[v[2], i])/4)) + 
       dot[n12, v[1]]*((75*G*CS[ES2, 1]*dot[n12, v[2]]*vecInd[n12, j]*
           vecInd[s[2], i])/4 - (3*G*vecInd[s[2], j]*vecInd[v[1], i])/2 + 
         G*CS[ES2, 1]*((-9*vecInd[s[2], j]*vecInd[v[1], i])/2 + 
           (9*vecInd[s[2], j]*vecInd[v[2], i])/2))))/r12^3)/m1 + 
 ((m2^2*dot[n12, s[1]]*((-5*G^2*vecInd[n12, j]*vecInd[s[1], i])/8 - 
      2*G^2*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i]))/r12^4 - 
   (dot[s[1], a[1, 0]]*vecInd[sa[1, 1], j]*vecInd[v[1], i])/8 - 
   (dot[sa[1, 1], v[1]]*vecInd[sa[1, 1], j]*vecInd[v[1], i])/8 + 
   dot[s[1], v[1]]*(-(vecInd[a[1, 0], i]*vecInd[sa[1, 1], j])/8 - 
     (vecInd[sa[1, 2], j]*vecInd[v[1], i])/8) + 
   m2*((dot[s[1], s[1]]*((5*G*vecInd[n12, j]*vecInd[a[1, 0], i])/8 - 
         (G*CS[ES2, 1]*vecInd[n12, j]*vecInd[a[1, 0], i])/2) - 
       (3*G*dot[s[1], a[1, 0]]*vecInd[n12, j]*vecInd[s[1], i])/4 + 
       (3*G*dot[sa[1, 1], v[1]]*vecInd[n12, j]*vecInd[s[1], i])/8 + 
       dot[s[1], v[1]]*((-7*G*vecInd[n12, j]*vecInd[sa[1, 1], i])/16 - 
         (G*CS[ES2, 1]*vecInd[n12, j]*vecInd[sa[1, 1], i])/2) + 
       dot[n12, v[1]]*((9*G*vecInd[s[1], j]*vecInd[sa[1, 1], i])/16 + 
         (G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[sa[1, 1], i])/4) - 
       (G*dot[s[1], sa[1, 1]]*vecInd[n12, j]*vecInd[v[1], i])/2 + 
       (G*dot[n12, sa[1, 1]]*vecInd[s[1], j]*vecInd[v[1], i])/8 + 
       dot[n12, s[1]]*(G*CS[ES2, 1]*((vecInd[a[1, 0], i]*vecInd[s[1], j])/2 + 
           (vecInd[sa[1, 1], j]*vecInd[v[1], i])/4) + 
         G*((vecInd[a[1, 0], i]*vecInd[s[1], j])/8 + vecInd[sa[1, 1], j]*
            vecInd[v[1], i])))/r12^2 + 
     (dot[s[1], v[2]]*((-9*G*vecInd[s[1], j]*vecInd[v[1], i])/4 - 
         (G*CS[BS3, 1]*vecInd[s[1], j]*vecInd[v[1], i])/3 + 
         9*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[v[1], i]) + 
       dot[s[1], s[1]]*(-4*G*vecInd[v[1], j]*vecInd[v[2], i] - 
         (G*CS[BS3, 1]*vecInd[v[1], j]*vecInd[v[2], i])/2 + 
         (21*G*CS[ES2, 1]*vecInd[v[1], j]*vecInd[v[2], i])/2) + 
       dot[n12, s[1]]^2*((-3*G*vecInd[v[1], j]*vecInd[v[2], i])/2 + 
         (3*G*CS[BS3, 1]*vecInd[v[1], j]*vecInd[v[2], i])/2 - 
         6*G*CS[ES2, 1]*vecInd[v[1], j]*vecInd[v[2], i] + 
         G*CS[BS3, 1]*dot[n12, v[2]]*((-15*vecInd[n12, j]*vecInd[v[1], i])/
            2 + (15*vecInd[n12, j]*vecInd[v[2], i])/2)) + 
       dot[s[1], v[1]]*(dot[n12, v[2]]*((45*G*vecInd[n12, j]*vecInd[s[1], i])/
            8 - 2*G*CS[BS3, 1]*vecInd[n12, j]*vecInd[s[1], i] - 
           12*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i]) + 
         G*CS[ES2, 1]*(3*vecInd[s[1], j]*vecInd[v[1], i] - 
           12*vecInd[s[1], j]*vecInd[v[2], i]) + G*CS[BS3, 1]*
          (vecInd[s[1], j]*vecInd[v[1], i] - (2*vecInd[s[1], j]*
             vecInd[v[2], i])/3) + G*((-5*vecInd[s[1], j]*vecInd[v[1], i])/
            8 + (35*vecInd[s[1], j]*vecInd[v[2], i])/8)) + 
       dot[n12, v[2]]*(G*CS[BS3, 1]*dot[s[1], v[2]]*vecInd[n12, j]*
          vecInd[s[1], i] + dot[s[1], s[1]]*(-6*G*vecInd[n12, j]*
            vecInd[v[1], i] + (21*G*CS[ES2, 1]*vecInd[n12, j]*
             vecInd[v[1], i])/2 + G*CS[BS3, 1]*
            ((3*vecInd[n12, j]*vecInd[v[1], i])/2 - (3*vecInd[n12, j]*vecInd[
                v[2], i])/2))) + dot[n12, v[1]]*
        (dot[s[1], v[1]]*((-9*G*vecInd[n12, j]*vecInd[s[1], i])/4 + 
           G*CS[BS3, 1]*vecInd[n12, j]*vecInd[s[1], i]) + 
         dot[s[1], v[2]]*((-9*G*vecInd[n12, j]*vecInd[s[1], i])/2 + 
           12*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i]) + 
         dot[s[1], s[1]]*(G*CS[ES2, 1]*((9*vecInd[n12, j]*vecInd[v[1], i])/
              2 - 15*vecInd[n12, j]*vecInd[v[2], i]) + 
           G*((9*vecInd[n12, j]*vecInd[v[1], i])/4 + 
             (15*vecInd[n12, j]*vecInd[v[2], i])/2))) + 
       dot[n12, s[1]]*(-5*G*CS[BS3, 1]*dot[n12, v[2]]^2*vecInd[n12, j]*
          vecInd[s[1], i] + dot[v[1], v[2]]*
          ((9*G*vecInd[n12, j]*vecInd[s[1], i])/2 - G*CS[BS3, 1]*
            vecInd[n12, j]*vecInd[s[1], i] - 3*G*CS[ES2, 1]*vecInd[n12, j]*
            vecInd[s[1], i]) + dot[v[1], v[1]]*
          ((-27*G*vecInd[n12, j]*vecInd[s[1], i])/8 + G*CS[BS3, 1]*
            vecInd[n12, j]*vecInd[s[1], i] + 3*G*CS[ES2, 1]*vecInd[n12, j]*
            vecInd[s[1], i]) + dot[s[1], v[2]]*
          ((-3*G*vecInd[n12, j]*vecInd[v[1], i])/2 - 6*G*CS[ES2, 1]*
            vecInd[n12, j]*vecInd[v[1], i]) + dot[s[1], v[1]]*
          (G*((21*vecInd[n12, j]*vecInd[v[1], i])/4 - 
             (15*vecInd[n12, j]*vecInd[v[2], i])/2) + G*CS[BS3, 1]*
            (-3*vecInd[n12, j]*vecInd[v[1], i] + 3*vecInd[n12, j]*
              vecInd[v[2], i]) + G*CS[ES2, 1]*((-75*vecInd[n12, j]*vecInd[
                v[1], i])/8 + 15*vecInd[n12, j]*vecInd[v[2], i])) + 
         dot[n12, v[2]]*((15*G*vecInd[s[1], j]*vecInd[v[1], i])/4 - 
           9*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[v[1], i] + 
           G*CS[BS3, 1]*(5*vecInd[s[1], j]*vecInd[v[1], i] - 
             4*vecInd[s[1], j]*vecInd[v[2], i])) + dot[n12, v[1]]*
          (5*G*CS[BS3, 1]*dot[n12, v[2]]*vecInd[n12, j]*vecInd[s[1], i] - 
           (45*G*vecInd[s[1], j]*vecInd[v[1], i])/8 + G*CS[BS3, 1]*
            (vecInd[s[1], j]*vecInd[v[1], i] - 2*vecInd[s[1], j]*
              vecInd[v[2], i]) + G*CS[ES2, 1]*((3*vecInd[s[1], j]*vecInd[
                v[1], i])/8 + 9*vecInd[s[1], j]*vecInd[v[2], i]))))/r12^3))/
  m1^2


==> anc/redefX-nlos3.dat.m <==
(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(* cross[A,B] == \vec{A} \times \vec{B} *)
(* vecInd[A,i] == (A)^i *)
(* sTInd[sT[a],i,j] == (S_a)^{ij} *)
(* sTInd[sTa[a,b],i,j] == (\frac{d^{b} S_a}{dt^{b}})^{ij} *)


(-(G*cross[n12, sa[2, 1]]*CS[BS3, 2]*dot[n12, s[2]]^2)/2 - 
   G*cross[n12, s[2]]*CS[BS3, 2]*dot[n12, s[2]]*dot[n12, sa[2, 1]] + 
   (G*cross[n12, sa[2, 1]]*CS[BS3, 2]*dot[s[2], s[2]])/6 + 
   (G*cross[n12, s[2]]*CS[BS3, 2]*dot[s[2], sa[2, 1]])/3)/(m2^2*r12^2) + 
 (dot[n12, s[2]]^2*(-(G*cross[s[2], v[2]]*CS[BS3, 2])/2 - 
     (21*G*cross[s[2], v[2]]*CS[ES2, 2])/8 - 
     (5*G*cross[n12, s[2]]*CS[BS3, 2]*dot[n12, v[2]])/2) + 
   ((7*G*cross[s[2], v[2]])/4 + (G*cross[s[2], v[2]]*CS[BS3, 2])/6 + 
     (9*G*cross[s[2], v[2]]*CS[ES2, 2])/8 + 
     (3*G*cross[n12, s[2]] + (G*cross[n12, s[2]]*CS[BS3, 2])/2)*
      dot[n12, v[2]])*dot[s[2], s[2]] + 
   (-3*G*cross[n12, s[2]] + G*cross[n12, s[2]]*CS[BS3, 2])*dot[n12, s[2]]*
    dot[s[2], v[2]] + ((-15*G*n12*CS[ES2, 2]*dot[n12, s[2]]^2)/8 + 
     ((-9*G*n12)/4 - (3*G*n12*CS[ES2, 2])/8)*dot[s[2], s[2]] + 
     (3*G*CS[ES2, 2]*dot[n12, s[2]]*s[2])/4)*triple[n12, s[2], v[2]])/
  (m2^2*r12^3) + (((G*CS[ES2, 2]*sa[2, 1]*triple[n12, s[1], s[2]])/m2 + 
     (-3*G*cross[n12, s[1]]*CS[ES2, 2]*dot[n12, s[2]]*dot[n12, sa[2, 1]] + 
       G*cross[n12, sa[2, 1]]*CS[ES2, 2]*dot[s[1], s[2]] + 
       G*cross[n12, s[2]]*CS[ES2, 2]*dot[s[1], sa[2, 1]] + 
       G*cross[n12, s[1]]*CS[ES2, 2]*dot[s[2], sa[2, 1]] + 
       G*CS[ES2, 2]*s[2]*triple[n12, s[1], sa[2, 1]])/m2)/r12^2 + 
   ((-3*G*CS[ES2, 2]*dot[n12, v[2]]*s[2]*triple[n12, s[1], s[2]])/m2 + 
     (dot[n12, s[2]]^2*((-3*G*cross[s[1], v[1]]*CS[ES2, 2])/4 + 
         (9*G*cross[s[1], v[2]]*CS[ES2, 2])/2 - 
         (15*G*cross[n12, s[1]]*CS[ES2, 2]*dot[n12, v[2]])/2) + 
       (3*G*cross[n12, s[2]]*dot[n12, s[2]]*dot[s[1], v[2]])/2 + 
       (-(G*cross[s[1], v[2]])/4 + (G*cross[s[1], v[1]]*CS[ES2, 2])/4 - 
         (3*G*cross[s[1], v[2]]*CS[ES2, 2])/2 + ((-3*G*cross[n12, s[1]])/4 + 
           (3*G*cross[n12, s[1]]*CS[ES2, 2])/2)*dot[n12, v[2]])*
        dot[s[2], s[2]] + (G*cross[s[1], s[2]]*dot[s[2], v[2]])/4 + 
       (3*G*dot[n12, s[2]]*s[1]*triple[n12, s[2], v[2]])/4 + 
       dot[s[1], s[2]]*(-(G*cross[s[2], v[2]])/4 - G*cross[s[2], v[2]]*
          CS[ES2, 2] + ((-3*G*cross[n12, s[2]])/2 - 3*G*cross[n12, s[2]]*
            CS[ES2, 2])*dot[n12, v[2]] + (3*G*n12*triple[n12, s[2], v[2]])/
          4) + dot[n12, s[1]]*((-3*G*cross[s[2], v[2]]*dot[n12, s[2]])/4 + 
         ((-15*G*n12*dot[n12, s[2]])/4 - (3*G*s[2])/4)*triple[n12, s[2], 
           v[2]]) + ((G*s[2])/4 + G*CS[ES2, 2]*s[2])*triple[s[1], s[2], 
         v[2]] + dot[n12, s[2]]*(((3*G*cross[n12, s[1]])/4 + 
           3*G*cross[n12, s[1]]*CS[ES2, 2])*dot[s[2], v[2]] + 
         (3*G*n12*triple[s[1], s[2], v[2]])/4))/m2)/r12^3)/m1 + 
 ((cross[s[1], sa[1, 1]]*dot[s[1], a[1, 0]])/4 + 
   (-cross[s[1], a[1, 1]]/8 - cross[sa[1, 1], a[1, 0]]/8)*dot[s[1], s[1]] + 
   ((-3*cross[s[1], a[1, 0]])/8 - cross[sa[1, 1], v[1]]/8)*
    dot[s[1], sa[1, 1]] - (cross[s[1], v[1]]*dot[s[1], sa[1, 2]])/4 + 
   (cross[s[1], sa[1, 2]]*dot[s[1], v[1]])/4 + 
   (cross[s[1], v[1]]*dot[sa[1, 1], sa[1, 1]])/8 - 
   (cross[s[1], sa[1, 1]]*dot[sa[1, 1], v[1]])/8 + 
   (m2*((-5*G*cross[s[1], sa[1, 1]]*dot[n12, s[1]])/16 + 
      ((-3*G*cross[n12, s[1]])/16 + (G*cross[n12, s[1]]*CS[ES2, 1])/2)*
       dot[s[1], sa[1, 1]] + (-(G*s[1])/8 - (G*CS[ES2, 1]*s[1])/2)*
       triple[n12, s[1], sa[1, 1]]))/r12^2 + 
   (m2*((9*G*cross[n12, s[1]])/4 - G*cross[n12, s[1]]*CS[BS3, 1] - 
       6*G*cross[n12, s[1]]*CS[ES2, 1])*dot[n12, s[1]]*dot[s[1], v[1]] + 
     m2*(dot[n12, s[1]]^2*((G*cross[s[1], v[2]]*CS[BS3, 1])/2 - 
         (15*G*cross[s[1], v[1]]*CS[ES2, 1])/4 + 6*G*cross[s[1], v[2]]*
          CS[ES2, 1] - (5*G*cross[n12, s[1]]*CS[BS3, 1]*dot[n12, v[2]])/2) + 
       6*G*cross[n12, s[1]]*CS[ES2, 1]*dot[n12, s[1]]*dot[s[1], v[2]] + 
       dot[n12, s[1]]*((-15*G*s[1])/16 - G*CS[BS3, 1]*s[1] - 
         (9*G*CS[ES2, 1]*s[1])/4)*triple[n12, s[1], v[1]] + 
       dot[n12, s[1]]*((-3*G*s[1])/4 + G*CS[BS3, 1]*s[1])*
        triple[n12, s[1], v[2]] + dot[s[1], s[1]]*
        ((-3*G*cross[s[1], v[1]])/2 - (9*G*cross[s[1], v[2]])/16 - 
         (G*cross[s[1], v[2]]*CS[BS3, 1])/6 + (7*G*cross[s[1], v[1]]*
           CS[ES2, 1])/4 - 3*G*cross[s[1], v[2]]*CS[ES2, 1] + 
         ((-21*G*cross[n12, s[1]])/16 + 3*G*cross[n12, s[1]]*CS[ES2, 1])*
          dot[n12, v[1]] + ((-15*G*cross[n12, s[1]])/16 + 
           (G*cross[n12, s[1]]*CS[BS3, 1])/2 - 3*G*cross[n12, s[1]]*
            CS[ES2, 1])*dot[n12, v[2]] + ((51*G*n12)/16 + 
           (3*G*n12*CS[ES2, 1])/2)*triple[n12, s[1], v[1]] + 
         (3*G*n12*triple[n12, s[1], v[2]])/4)))/r12^3 + 
   (s[1]*triple[s[1], sa[1, 1], a[1, 0]])/8 + 
   (sa[1, 1]*triple[s[1], sa[1, 1], v[1]])/4)/m1^3 + 
 ((-(G*cross[s[1], sa[2, 1]]*dot[n12, s[1]])/4 - 
     (3*G*cross[n12, sa[2, 1]]*CS[ES2, 1]*dot[n12, s[1]]^2)/2 + 
     (G*cross[n12, sa[2, 1]]*CS[ES2, 1]*dot[s[1], s[1]])/2 + 
     (-(G*cross[n12, s[1]])/4 - G*cross[n12, s[1]]*CS[ES2, 1])*
      dot[s[1], sa[2, 1]] + G*CS[ES2, 1]*s[1]*triple[n12, s[1], sa[2, 1]])/
    r12^2 + (((G*cross[s[1], v[2]])/16 + (7*G*cross[s[1], v[2]]*CS[ES2, 1])/
        4 + (3*G*cross[n12, s[1]] + (3*G*cross[n12, s[1]]*CS[ES2, 1])/2)*
        dot[n12, v[1]] + ((-3*G*cross[n12, s[1]])/4 - 3*G*cross[n12, s[1]]*
          CS[ES2, 1])*dot[n12, v[2]])*dot[s[1], s[2]] + 
     ((G*cross[s[1], s[2]])/2 + ((3*G*cross[n12, s[2]])/4 - 
         (3*G*cross[n12, s[2]]*CS[ES2, 1])/2)*dot[n12, s[1]])*
      dot[s[1], v[1]] + (-(G*cross[s[1], s[2]])/16 - 
       (3*G*cross[s[1], s[2]]*CS[ES2, 1])/4)*dot[s[1], v[2]] + 
     ((-3*G*n12*dot[s[1], s[2]])/4 + (3*G*dot[n12, s[1]]*s[2])/4)*
      triple[n12, s[1], v[1]] + dot[n12, s[1]]*((3*G*s[1])/4 - 
       (3*G*CS[ES2, 1]*s[1])/2)*triple[n12, s[2], v[1]] + 
     dot[n12, s[1]]^2*((-33*G*cross[s[2], v[2]]*CS[ES2, 1])/8 - 
       (15*G*cross[n12, s[2]]*CS[ES2, 1]*dot[n12, v[2]])/2 - 
       (15*G*n12*CS[ES2, 1]*triple[n12, s[2], v[2]])/8) + 
     dot[s[1], s[1]]*(G*cross[s[2], v[1]] + 
       (7*G*cross[s[2], v[2]]*CS[ES2, 1])/8 + 
       ((-3*G*cross[n12, s[2]])/4 + (3*G*cross[n12, s[2]]*CS[ES2, 1])/2)*
        dot[n12, v[1]] + (9*G*cross[n12, s[2]]*CS[ES2, 1]*dot[n12, v[2]])/2 + 
       3*G*n12*CS[ES2, 1]*triple[n12, s[2], v[1]] + 
       ((-15*G*n12)/16 - (27*G*n12*CS[ES2, 1])/8)*triple[n12, s[2], v[2]]) - 
     (3*G*s[1]*triple[s[1], s[2], v[1]])/2 + G*CS[ES2, 1]*s[1]*
      triple[s[1], s[2], v[2]] + dot[n12, s[1]]*
      (((3*G*cross[s[1], s[2]])/4 + (3*G*cross[s[1], s[2]]*CS[ES2, 1])/2)*
        dot[n12, v[1]] - (3*G*cross[s[1], s[2]]*dot[n12, v[2]])/4 - 
       (9*G*cross[n12, s[1]]*dot[s[2], v[1]])/4 + 
       ((15*G*s[1])/16 + (9*G*CS[ES2, 1]*s[1])/4)*triple[n12, s[2], v[2]] + 
       (3*G*n12*CS[ES2, 1]*triple[s[1], s[2], v[2]])/4) + 
     triple[n12, s[1], s[2]]*(((3*G*n12)/4 + (3*G*n12*CS[ES2, 1])/2)*
        dot[s[1], v[1]] - 3*G*n12*CS[ES2, 1]*dot[s[1], v[2]] + 
       3*G*CS[ES2, 1]*dot[n12, v[2]]*s[1] + dot[n12, s[1]]*
        (-3*G*CS[ES2, 1]*v[1] + 3*G*CS[ES2, 1]*v[2])))/r12^3)/m1^2


==> anc/reduced-nlos3.dat.m <==
(* Requires symmetrization over 1<->2 *)


(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G^2*((m2^2*((-3*dot[n12, s[1]]^2*triple[n12, s[1], v[1]])/8 + 
       (3*dot[s[1], s[1]]*triple[n12, s[1], v[1]])/2 - 
       (3*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2 + 
       (dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2 + 
       CS[ES2, 1]^2*(-3*dot[n12, s[1]]^2*triple[n12, s[1], v[1]] + 
         (9*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2) + 
       CS[ES2, 1]*((39*dot[n12, s[1]]^2*triple[n12, s[1], v[1]])/2 - 
         3*dot[s[1], s[1]]*triple[n12, s[1], v[1]] + 
         (33*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2 - 
         (9*dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2) + 
       CS[BS3, 1]*(-21*dot[n12, s[1]]^2*triple[n12, s[1], v[1]] + 
         4*dot[s[1], s[1]]*triple[n12, s[1], v[1]] + 
         (43*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2 - 
         (25*dot[s[1], s[1]]*triple[n12, s[1], v[2]])/6)))/m1^2 + 
    (m2*(3*dot[n12, s[1]]^2*triple[n12, s[1], v[1]] + 
       (dot[s[1], s[1]]*triple[n12, s[1], v[1]])/2 + 
       CS[ES2, 1]*((51*dot[n12, s[1]]^2*triple[n12, s[1], v[1]])/2 - 
         (23*dot[s[1], s[1]]*triple[n12, s[1], v[1]])/4 + 
         (9*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2 - 
         (dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2) + 
       CS[BS3, 1]*(3*dot[n12, s[1]]^2*triple[n12, s[1], v[1]] - 
         (2*dot[s[1], s[1]]*triple[n12, s[1], v[1]])/3 - 
         (5*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2 + 
         (dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2)))/m1))/r12^5 + 
 (G^2*((-15*dot[n12, s[1]]*dot[n12, v[1]]*triple[n12, s[1], s[2]])/2 + 
    (9*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, s[1], s[2]])/2 + 
    (99*dot[s[1], v[1]]*triple[n12, s[1], s[2]])/4 + 
    (13*dot[s[1], v[2]]*triple[n12, s[1], s[2]])/2 + 
    60*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, s[1], v[1]] - 
    34*dot[s[1], s[2]]*triple[n12, s[1], v[1]] + 
    18*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, s[1], v[2]] - 
    12*dot[s[1], s[2]]*triple[n12, s[1], v[2]] - 
    (33*dot[n12, s[1]]^2*triple[n12, s[2], v[1]])/4 + 
    (49*dot[s[1], s[1]]*triple[n12, s[2], v[1]])/2 + 
    (27*dot[n12, s[1]]^2*triple[n12, s[2], v[2]])/4 + 
    (25*dot[s[1], s[1]]*triple[n12, s[2], v[2]])/4 - 
    (19*dot[n12, s[1]]*triple[s[1], s[2], v[1]])/4 - 
    10*dot[n12, s[1]]*triple[s[1], s[2], v[2]] + 
    CS[ES2, 1]*((3*dot[n12, s[1]]*dot[n12, v[1]]*triple[n12, s[1], s[2]])/2 - 
      (3*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, s[1], s[2]])/2 + 
      (dot[s[1], v[1]]*triple[n12, s[1], s[2]])/2 + 
      (dot[s[1], v[2]]*triple[n12, s[1], s[2]])/2 - 
      (123*dot[n12, s[1]]^2*triple[n12, s[2], v[1]])/4 + 
      (31*dot[s[1], s[1]]*triple[n12, s[2], v[1]])/4 + 
      (15*dot[n12, s[1]]^2*triple[n12, s[2], v[2]])/4 - 
      (3*dot[s[1], s[1]]*triple[n12, s[2], v[2]])/4 + 
      10*dot[n12, s[1]]*triple[s[1], s[2], v[1]] - 
      dot[n12, s[1]]*triple[s[1], s[2], v[2]]) + 
    (m2*((39*dot[n12, s[1]]*dot[n12, v[1]]*triple[n12, s[1], s[2]])/4 - 
       (15*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, s[1], s[2]])/2 + 
       (3*dot[s[1], v[1]]*triple[n12, s[1], s[2]])/2 + 
       25*dot[s[1], v[2]]*triple[n12, s[1], s[2]] + 
       (39*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, s[1], v[1]])/4 - 
       (3*dot[s[1], s[2]]*triple[n12, s[1], v[1]])/4 + 
       57*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, s[1], v[2]] - 
       39*dot[s[1], s[2]]*triple[n12, s[1], v[2]] + 
       (3*dot[n12, s[1]]^2*triple[n12, s[2], v[1]])/4 + 
       (5*dot[s[1], s[1]]*triple[n12, s[2], v[1]])/4 + 
       (3*dot[n12, s[1]]^2*triple[n12, s[2], v[2]])/8 + 
       (97*dot[s[1], s[1]]*triple[n12, s[2], v[2]])/4 - 
       5*dot[n12, s[1]]*triple[s[1], s[2], v[1]] - 
       (69*dot[n12, s[1]]*triple[s[1], s[2], v[2]])/8 + 
       CS[ES2, 1]*(-63*dot[n12, s[1]]*dot[n12, v[1]]*triple[n12, s[1], 
           s[2]] + 63*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, s[1], s[2]] + 
         6*dot[s[1], v[1]]*triple[n12, s[1], s[2]] - 
         (9*dot[s[1], v[2]]*triple[n12, s[1], s[2]])/2 - 
         45*dot[n12, s[1]]^2*triple[n12, s[2], v[1]] + 10*dot[s[1], s[1]]*
          triple[n12, s[2], v[1]] + (3*dot[s[1], s[1]]*triple[n12, s[2], 
            v[2]])/4 + 29*dot[n12, s[1]]*triple[s[1], s[2], v[1]] - 
         (47*dot[n12, s[1]]*triple[s[1], s[2], v[2]])/4)))/m1))/r12^5 + 
 (G*m2*((55*dot[n12, v[1]]^2*dot[s[1], s[1]]*triple[n12, s[1], v[1]])/16 - 
    (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
      triple[n12, s[1], v[1]])/4 + (45*dot[n12, v[2]]^2*dot[s[1], s[1]]*
      triple[n12, s[1], v[1]])/4 + (35*dot[n12, s[1]]*dot[n12, v[1]]*
      dot[s[1], v[1]]*triple[n12, s[1], v[1]])/8 - 
    (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
      triple[n12, s[1], v[1]])/4 - 
    (7*dot[s[1], v[1]]^2*triple[n12, s[1], v[1]])/8 + 
    (15*dot[s[1], v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[1]])/4 + 
    (55*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/16 - 
    (11*dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/8 + 
    (3*dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[1], v[1]])/4 - 
    (9*dot[s[1], s[1]]*dot[v[2], v[2]]*triple[n12, s[1], v[1]])/4 + 
    (45*dot[n12, v[1]]^2*dot[s[1], s[1]]*triple[n12, s[1], v[2]])/4 - 
    15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
     triple[n12, s[1], v[2]] - (15*dot[n12, s[1]]*dot[n12, v[1]]*
      dot[s[1], v[1]]*triple[n12, s[1], v[2]])/2 + 
    15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
     triple[n12, s[1], v[2]] - 3*dot[s[1], v[1]]*dot[s[1], v[2]]*
     triple[n12, s[1], v[2]] - (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*
      triple[n12, s[1], v[2]])/4 + 3*dot[s[1], s[1]]*dot[v[1], v[2]]*
     triple[n12, s[1], v[2]] + (33*dot[n12, v[1]]*dot[s[1], s[1]]*
      triple[s[1], v[1], v[2]])/4 - (15*dot[n12, v[2]]*dot[s[1], s[1]]*
      triple[s[1], v[1], v[2]])/2 - (3*dot[n12, s[1]]*dot[s[1], v[1]]*
      triple[s[1], v[1], v[2]])/4 + CS[ES2, 1]*
     ((105*dot[n12, s[1]]^2*dot[n12, v[2]]^2*triple[n12, s[1], v[1]])/8 + 
      (15*dot[n12, v[1]]^2*dot[s[1], s[1]]*triple[n12, s[1], v[1]])/4 - 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        triple[n12, s[1], v[1]])/2 + (15*dot[n12, v[2]]^2*dot[s[1], s[1]]*
        triple[n12, s[1], v[1]])/8 - (15*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], v[1]]*triple[n12, s[1], v[1]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
        triple[n12, s[1], v[1]])/2 + (3*dot[s[1], v[1]]^2*
        triple[n12, s[1], v[1]])/4 - (15*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[2]]*triple[n12, s[1], v[1]])/2 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[1]])/2 + 
      (3*dot[s[1], v[2]]^2*triple[n12, s[1], v[1]])/4 - 
      (105*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/16 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/16 + 
      15*dot[n12, s[1]]^2*dot[v[1], v[2]]*triple[n12, s[1], v[1]] - 
      (3*dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[1], v[1]])/2 - 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]]*triple[n12, s[1], v[1]])/2 + 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]]*triple[n12, s[1], v[1]])/4 - 
      15*dot[n12, s[1]]^2*dot[n12, v[1]]*triple[s[1], v[1], v[2]] + 
      (45*dot[n12, s[1]]^2*dot[n12, v[2]]*triple[s[1], v[1], v[2]])/4 + 
      (9*dot[n12, v[1]]*dot[s[1], s[1]]*triple[s[1], v[1], v[2]])/2 - 
      (15*dot[n12, v[2]]*dot[s[1], s[1]]*triple[s[1], v[1], v[2]])/4 + 
      (9*dot[n12, s[1]]*dot[s[1], v[1]]*triple[s[1], v[1], v[2]])/2 - 
      (9*dot[n12, s[1]]*dot[s[1], v[2]]*triple[s[1], v[1], v[2]])/2) + 
    CS[BS3, 1]*((-35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        triple[n12, s[1], v[1]])/2 + (5*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*triple[n12, s[1], v[1]])/2 - 
      5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       triple[n12, s[1], v[1]] + (5*dot[n12, s[1]]*dot[n12, v[2]]*
        dot[s[1], v[1]]*triple[n12, s[1], v[1]])/2 + 
      dot[s[1], v[1]]^2*triple[n12, s[1], v[1]] + 5*dot[n12, s[1]]*
       dot[n12, v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[1]] - 
      (dot[s[1], v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[1]])/2 + 
      (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/2 - 
      (dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/2 - 
      (5*dot[n12, s[1]]^2*dot[v[1], v[2]]*triple[n12, s[1], v[1]])/2 + 
      (dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[1], v[1]])/2 + 
      (5*dot[n12, s[1]]^2*dot[v[2], v[2]]*triple[n12, s[1], v[1]])/2 - 
      (dot[s[1], s[1]]*dot[v[2], v[2]]*triple[n12, s[1], v[1]])/2 + 
      (35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        triple[n12, s[1], v[2]])/2 - (5*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        triple[n12, s[1], v[2]])/2 - 5*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*triple[n12, s[1], v[2]] - 
      (3*dot[s[1], v[1]]^2*triple[n12, s[1], v[2]])/2 - 
      5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
       triple[n12, s[1], v[2]] + dot[s[1], v[1]]*dot[s[1], v[2]]*
       triple[n12, s[1], v[2]] - (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*
        triple[n12, s[1], v[2]])/2 + (dot[s[1], s[1]]*dot[v[1], v[1]]*
        triple[n12, s[1], v[2]])/2 + (5*dot[n12, s[1]]^2*dot[v[1], v[2]]*
        triple[n12, s[1], v[2]])/2 - (dot[s[1], s[1]]*dot[v[1], v[2]]*
        triple[n12, s[1], v[2]])/2 - (5*dot[n12, s[1]]^2*dot[v[2], v[2]]*
        triple[n12, s[1], v[2]])/2 + (dot[s[1], s[1]]*dot[v[2], v[2]]*
        triple[n12, s[1], v[2]])/2 - (5*dot[n12, s[1]]^2*dot[n12, v[1]]*
        triple[s[1], v[1], v[2]])/2 + (5*dot[n12, s[1]]^2*dot[n12, v[2]]*
        triple[s[1], v[1], v[2]])/2 + (dot[n12, v[1]]*dot[s[1], s[1]]*
        triple[s[1], v[1], v[2]])/2 - (dot[n12, v[2]]*dot[s[1], s[1]]*
        triple[s[1], v[1], v[2]])/2 + 3*dot[n12, s[1]]*dot[s[1], v[1]]*
       triple[s[1], v[1], v[2]] - dot[n12, s[1]]*dot[s[1], v[2]]*
       triple[s[1], v[1], v[2]])))/(m1^2*r12^4) + 
 (G*((15*dot[n12, v[2]]^2*dot[s[1], v[1]]*triple[n12, s[1], s[2]])/2 - 
    (3*dot[s[1], v[1]]*dot[v[1], v[1]]*triple[n12, s[1], s[2]])/4 + 
    3*dot[s[1], v[1]]*dot[v[1], v[2]]*triple[n12, s[1], s[2]] - 
    (3*dot[s[1], v[1]]*dot[v[2], v[2]]*triple[n12, s[1], s[2]])/2 + 
    (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]^2*
      triple[n12, s[1], v[1]])/4 + (45*dot[n12, v[1]]^2*dot[s[1], s[2]]*
      triple[n12, s[1], v[1]])/4 - 15*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[s[1], s[2]]*triple[n12, s[1], v[1]] - 
    (15*dot[n12, v[2]]^2*dot[s[1], s[2]]*triple[n12, s[1], v[1]])/2 - 
    (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]]*
      triple[n12, s[1], v[1]])/4 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
      dot[s[2], v[1]]*triple[n12, s[1], v[1]])/4 + 
    15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[2], v[1]]*
     triple[n12, s[1], v[1]] + (21*dot[s[1], v[1]]*dot[s[2], v[1]]*
      triple[n12, s[1], v[1]])/4 - (39*dot[s[1], v[2]]*dot[s[2], v[1]]*
      triple[n12, s[1], v[1]])/8 - (15*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[2], v[2]]*triple[n12, s[1], v[1]])/2 - 
    (3*dot[s[1], v[1]]*dot[s[2], v[2]]*triple[n12, s[1], v[1]])/2 + 
    (3*dot[s[1], v[2]]*dot[s[2], v[2]]*triple[n12, s[1], v[1]])/2 - 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*
      triple[n12, s[1], v[1]])/8 - (33*dot[s[1], s[2]]*dot[v[1], v[1]]*
      triple[n12, s[1], v[1]])/8 + (15*dot[n12, s[1]]*dot[n12, s[2]]*
      dot[v[1], v[2]]*triple[n12, s[1], v[1]])/2 + 
    (15*dot[s[1], s[2]]*dot[v[1], v[2]]*triple[n12, s[1], v[1]])/8 - 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[2], v[2]]*
      triple[n12, s[1], v[1]])/4 + (3*dot[s[1], s[2]]*dot[v[2], v[2]]*
      triple[n12, s[1], v[1]])/4 + (15*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[2]]*triple[n12, s[1], v[2]])/2 - 
    (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]]*
      triple[n12, s[1], v[2]])/2 - (15*dot[n12, s[1]]*dot[n12, v[2]]*
      dot[s[2], v[1]]*triple[n12, s[1], v[2]])/2 + 
    (9*dot[s[1], v[1]]*dot[s[2], v[1]]*triple[n12, s[1], v[2]])/2 + 
    (9*dot[s[1], v[2]]*dot[s[2], v[1]]*triple[n12, s[1], v[2]])/4 + 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[v[1], v[1]]*
      triple[n12, s[1], v[2]])/2 - (9*dot[s[1], s[2]]*dot[v[1], v[1]]*
      triple[n12, s[1], v[2]])/2 - (9*dot[s[1], s[2]]*dot[v[1], v[2]]*
      triple[n12, s[1], v[2]])/4 - (15*dot[n12, v[1]]^2*dot[s[1], s[1]]*
      triple[n12, s[2], v[1]])/2 + (15*dot[n12, v[2]]^2*dot[s[1], s[1]]*
      triple[n12, s[2], v[1]])/2 + 15*dot[n12, s[1]]*dot[n12, v[1]]*
     dot[s[1], v[1]]*triple[n12, s[2], v[1]] - 6*dot[s[1], v[1]]^2*
     triple[n12, s[2], v[1]] - (3*dot[s[1], v[1]]*dot[s[1], v[2]]*
      triple[n12, s[2], v[1]])/2 - (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*
      triple[n12, s[2], v[1]])/2 + (21*dot[s[1], s[1]]*dot[v[1], v[1]]*
      triple[n12, s[2], v[1]])/4 + (9*dot[s[1], s[1]]*dot[v[1], v[2]]*
      triple[n12, s[2], v[1]])/2 - (3*dot[s[1], s[1]]*dot[v[2], v[2]]*
      triple[n12, s[2], v[1]])/2 + (15*dot[n12, v[1]]^2*dot[s[1], s[1]]*
      triple[n12, s[2], v[2]])/16 - (45*dot[n12, s[1]]*dot[n12, v[1]]*
      dot[s[1], v[1]]*triple[n12, s[2], v[2]])/8 + 
    3*dot[s[1], v[1]]^2*triple[n12, s[2], v[2]] + 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*
      triple[n12, s[2], v[2]])/4 - (9*dot[s[1], v[1]]*dot[s[1], v[2]]*
      triple[n12, s[2], v[2]])/4 + (75*dot[n12, s[1]]^2*dot[v[1], v[1]]*
      triple[n12, s[2], v[2]])/16 - 3*dot[s[1], s[1]]*dot[v[1], v[1]]*
     triple[n12, s[2], v[2]] - (15*dot[n12, s[1]]^2*dot[v[1], v[2]]*
      triple[n12, s[2], v[2]])/4 + (9*dot[s[1], s[1]]*dot[v[1], v[2]]*
      triple[n12, s[2], v[2]])/4 - (15*dot[n12, s[1]]*dot[n12, v[2]]^2*
      triple[s[1], s[2], v[1]])/4 + (3*dot[n12, v[1]]*dot[s[1], v[2]]*
      triple[s[1], s[2], v[1]])/2 + (3*dot[n12, s[1]]*dot[v[1], v[1]]*
      triple[s[1], s[2], v[1]])/8 - (3*dot[n12, s[1]]*dot[v[1], v[2]]*
      triple[s[1], s[2], v[1]])/2 + (3*dot[n12, s[1]]*dot[v[2], v[2]]*
      triple[s[1], s[2], v[1]])/4 - (9*dot[n12, v[1]]*dot[s[1], v[1]]*
      triple[s[1], s[2], v[2]])/4 - (15*dot[n12, s[1]]*dot[n12, s[2]]*
      dot[n12, v[1]]*triple[s[1], v[1], v[2]])/2 + 
    3*dot[n12, v[1]]*dot[s[1], s[2]]*triple[s[1], v[1], v[2]] + 
    (3*dot[n12, v[2]]*dot[s[1], s[2]]*triple[s[1], v[1], v[2]])/4 + 
    (3*dot[n12, s[2]]*dot[s[1], v[1]]*triple[s[1], v[1], v[2]])/2 - 
    (3*dot[n12, s[2]]*dot[s[1], v[2]]*triple[s[1], v[1], v[2]])/4 - 
    3*dot[n12, v[1]]*dot[s[1], s[1]]*triple[s[2], v[1], v[2]] + 
    (3*dot[n12, s[1]]*dot[s[1], v[1]]*triple[s[2], v[1], v[2]])/4 + 
    CS[ES2, 1]*((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        triple[n12, s[2], v[1]])/2 + 15*dot[n12, v[1]]^2*dot[s[1], s[1]]*
       triple[n12, s[2], v[1]] - (15*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*triple[n12, s[2], v[1]])/2 - 
      15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
       triple[n12, s[2], v[1]] + 15*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*triple[n12, s[2], v[1]] + 3*dot[s[1], v[1]]^2*
       triple[n12, s[2], v[1]] + 15*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*triple[n12, s[2], v[1]] - 3*dot[s[1], v[1]]*
       dot[s[1], v[2]]*triple[n12, s[2], v[1]] + 
      (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[2], v[1]])/2 - 
      (9*dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[2], v[1]])/2 - 
      (15*dot[n12, s[1]]^2*dot[v[1], v[2]]*triple[n12, s[2], v[1]])/2 + 
      (9*dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[2], v[1]])/2 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]^2*triple[n12, s[2], v[2]])/8 + 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        triple[n12, s[2], v[2]])/2 - (105*dot[n12, v[1]]^2*dot[s[1], s[1]]*
        triple[n12, s[2], v[2]])/8 + (15*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*triple[n12, s[2], v[2]])/2 + 
      (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
        triple[n12, s[2], v[2]])/4 - 15*dot[n12, s[1]]*dot[n12, v[2]]*
       dot[s[1], v[1]]*triple[n12, s[2], v[2]] - 3*dot[s[1], v[1]]^2*
       triple[n12, s[2], v[2]] - 15*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[s[1], v[2]]*triple[n12, s[2], v[2]] + 3*dot[s[1], v[1]]*
       dot[s[1], v[2]]*triple[n12, s[2], v[2]] + 3*dot[s[1], s[1]]*
       dot[v[1], v[1]]*triple[n12, s[2], v[2]] - 3*dot[s[1], s[1]]*
       dot[v[1], v[2]]*triple[n12, s[2], v[2]] - 
      (15*dot[n12, s[1]]^2*dot[v[2], v[2]]*triple[n12, s[2], v[2]])/16 + 
      (3*dot[s[1], s[1]]*dot[v[2], v[2]]*triple[n12, s[2], v[2]])/16 + 
      15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       triple[s[1], s[2], v[1]] + 3*dot[n12, v[1]]*dot[s[1], v[1]]*
       triple[s[1], s[2], v[1]] - 3*dot[n12, v[2]]*dot[s[1], v[1]]*
       triple[s[1], s[2], v[1]] - 3*dot[n12, v[1]]*dot[s[1], v[2]]*
       triple[s[1], s[2], v[1]] - 3*dot[n12, s[1]]*dot[v[1], v[1]]*
       triple[s[1], s[2], v[1]] + 3*dot[n12, s[1]]*dot[v[1], v[2]]*
       triple[s[1], s[2], v[1]] + (15*dot[n12, s[1]]*dot[n12, v[1]]^2*
        triple[s[1], s[2], v[2]])/4 - 15*dot[n12, s[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*triple[s[1], s[2], v[2]] - 
      (15*dot[n12, v[1]]*dot[s[1], v[1]]*triple[s[1], s[2], v[2]])/4 + 
      3*dot[n12, v[2]]*dot[s[1], v[1]]*triple[s[1], s[2], v[2]] + 
      3*dot[n12, v[1]]*dot[s[1], v[2]]*triple[s[1], s[2], v[2]] + 
      (3*dot[n12, s[1]]*dot[v[2], v[2]]*triple[s[1], s[2], v[2]])/8 + 
      (75*dot[n12, s[1]]^2*dot[n12, v[1]]*triple[s[2], v[1], v[2]])/4 - 
      15*dot[n12, s[1]]^2*dot[n12, v[2]]*triple[s[2], v[1], v[2]] - 
      (27*dot[n12, v[1]]*dot[s[1], s[1]]*triple[s[2], v[1], v[2]])/4 + 
      6*dot[n12, v[2]]*dot[s[1], s[1]]*triple[s[2], v[1], v[2]] - 
      (21*dot[n12, s[1]]*dot[s[1], v[1]]*triple[s[2], v[1], v[2]])/4 + 
      6*dot[n12, s[1]]*dot[s[1], v[2]]*triple[s[2], v[1], v[2]])))/(m1*r12^4)


==> anc/unreduced-nlos12s2.dat.m <==
(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G*CS[ES2, 1]*(-(dot[n12, sa[1, 2]]*triple[n12, s[1], sa[2, 1]])/2 - 
    dot[n12, sa[1, 1]]*triple[n12, sa[1, 1], sa[2, 1]] - 
    (dot[n12, s[1]]*triple[n12, sa[1, 2], sa[2, 1]])/2))/(m1*r12) + 
 (G^2*((9*dot[n12, s[1]]*dot[n12, v[1]]*triple[n12, s[1], s[2]])/2 - 
    (9*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, s[1], s[2]])/2 + 
    (dot[s[1], v[1]]*triple[n12, s[1], s[2]])/2 - 
    (5*dot[s[1], v[2]]*triple[n12, s[1], s[2]])/2 + 
    9*dot[n12, s[1]]*dot[n12, s[2]]*triple[n12, s[1], v[1]] - 
    3*dot[s[1], s[2]]*triple[n12, s[1], v[1]] - 12*dot[n12, s[1]]*
     dot[n12, s[2]]*triple[n12, s[1], v[2]] + 6*dot[s[1], s[2]]*
     triple[n12, s[1], v[2]] + (27*dot[n12, s[1]]^2*triple[n12, s[2], v[1]])/
     4 + (5*dot[s[1], s[1]]*triple[n12, s[2], v[1]])/4 - 
    (15*dot[n12, s[1]]^2*triple[n12, s[2], v[2]])/4 - 
    (17*dot[s[1], s[1]]*triple[n12, s[2], v[2]])/4 - 
    3*dot[n12, s[1]]*triple[s[1], s[2], v[1]] + 
    3*dot[n12, s[1]]*triple[s[1], s[2], v[2]] + 
    CS[ES2, 1]*((-3*dot[n12, s[1]]*dot[n12, v[1]]*triple[n12, s[1], s[2]])/
       2 + (3*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, s[1], s[2]])/2 + 
      (dot[s[1], v[1]]*triple[n12, s[1], s[2]])/2 - 
      (dot[s[1], v[2]]*triple[n12, s[1], s[2]])/2 + 
      (15*dot[n12, s[1]]^2*triple[n12, s[2], v[1]])/4 - 
      (3*dot[s[1], s[1]]*triple[n12, s[2], v[1]])/4 - 
      (15*dot[n12, s[1]]^2*triple[n12, s[2], v[2]])/4 + 
      (3*dot[s[1], s[1]]*triple[n12, s[2], v[2]])/4 - 
      dot[n12, s[1]]*triple[s[1], s[2], v[1]] + dot[n12, s[1]]*
       triple[s[1], s[2], v[2]]) + 
    (m2*CS[ES2, 1]*(63*dot[n12, s[1]]*dot[n12, v[1]]*triple[n12, s[1], 
         s[2]] - 66*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, s[1], s[2]] - 
       10*dot[s[1], v[1]]*triple[n12, s[1], s[2]] + 10*dot[s[1], v[2]]*
        triple[n12, s[1], s[2]] + 42*dot[n12, s[1]]^2*triple[n12, s[2], 
         v[1]] - 9*dot[s[1], s[1]]*triple[n12, s[2], v[1]] + 
       2*s2[1]*triple[n12, s[2], v[1]] - 42*dot[n12, s[1]]^2*
        triple[n12, s[2], v[2]] + 13*dot[s[1], s[1]]*triple[n12, s[2], 
         v[2]] - 6*s2[1]*triple[n12, s[2], v[2]] - 31*dot[n12, s[1]]*
        triple[s[1], s[2], v[1]] + 31*dot[n12, s[1]]*triple[s[1], s[2], 
         v[2]]))/m1))/r12^5 + 
 (G^2*(3*dot[n12, sa[1, 1]]*triple[n12, s[1], s[2]] - 
    2*dot[n12, s[1]]*triple[n12, s[1], sa[2, 1]] - 
    dot[n12, s[1]]*triple[n12, sa[1, 1], s[2]] + 
    (m2*CS[ES2, 1]*(-4*dot[n12, sa[1, 1]]*triple[n12, s[1], s[2]] - 
       13*dot[n12, s[1]]*triple[n12, s[1], sa[2, 1]] - 
       4*dot[n12, s[1]]*triple[n12, sa[1, 1], s[2]]))/m1 + 
    CS[ES2, 1]*(dot[n12, sa[1, 1]]*triple[n12, s[1], s[2]] + 
      dot[n12, s[1]]*triple[n12, sa[1, 1], s[2]]) + 
    2*triple[s[1], sa[1, 1], s[2]]))/r12^4 + 
 (G*CS[ES2, 1]*((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
      triple[n12, s[2], v[1]])/2 - 15*dot[n12, v[1]]^2*dot[s[1], s[1]]*
     triple[n12, s[2], v[1]] + (15*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[1]]*triple[n12, s[2], v[1]])/2 + 
    15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
     triple[n12, s[2], v[1]] - 15*dot[n12, s[1]]*dot[n12, v[2]]*
     dot[s[1], v[1]]*triple[n12, s[2], v[1]] - 3*dot[s[1], v[1]]^2*
     triple[n12, s[2], v[1]] - 15*dot[n12, s[1]]*dot[n12, v[1]]*
     dot[s[1], v[2]]*triple[n12, s[2], v[1]] + 3*dot[s[1], v[1]]*
     dot[s[1], v[2]]*triple[n12, s[2], v[1]] - 
    (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[2], v[1]])/2 + 
    (9*dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[2], v[1]])/2 + 
    (15*dot[n12, s[1]]^2*dot[v[1], v[2]]*triple[n12, s[2], v[1]])/2 - 
    (9*dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[2], v[1]])/2 - 
    (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
      triple[n12, s[2], v[2]])/2 + 15*dot[n12, v[1]]^2*dot[s[1], s[1]]*
     triple[n12, s[2], v[2]] - (15*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[1]]*triple[n12, s[2], v[2]])/2 - 
    15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
     triple[n12, s[2], v[2]] + 15*dot[n12, s[1]]*dot[n12, v[2]]*
     dot[s[1], v[1]]*triple[n12, s[2], v[2]] + 3*dot[s[1], v[1]]^2*
     triple[n12, s[2], v[2]] + 15*dot[n12, s[1]]*dot[n12, v[1]]*
     dot[s[1], v[2]]*triple[n12, s[2], v[2]] - 3*dot[s[1], v[1]]*
     dot[s[1], v[2]]*triple[n12, s[2], v[2]] + 
    (15*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[2], v[2]])/2 - 
    (9*dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[2], v[2]])/2 - 
    15*dot[n12, s[1]]^2*dot[v[1], v[2]]*triple[n12, s[2], v[2]] + 
    6*dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[2], v[2]] + 
    (15*dot[n12, s[1]]^2*dot[v[2], v[2]]*triple[n12, s[2], v[2]])/2 - 
    (3*dot[s[1], s[1]]*dot[v[2], v[2]]*triple[n12, s[2], v[2]])/2 - 
    15*dot[n12, s[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
     triple[s[1], s[2], v[1]] - 3*dot[n12, v[1]]*dot[s[1], v[1]]*
     triple[s[1], s[2], v[1]] + 3*dot[n12, v[2]]*dot[s[1], v[1]]*
     triple[s[1], s[2], v[1]] + 3*dot[n12, v[1]]*dot[s[1], v[2]]*
     triple[s[1], s[2], v[1]] + 3*dot[n12, s[1]]*dot[v[1], v[1]]*
     triple[s[1], s[2], v[1]] - 3*dot[n12, s[1]]*dot[v[1], v[2]]*
     triple[s[1], s[2], v[1]] + 15*dot[n12, s[1]]*dot[n12, v[1]]*
     dot[n12, v[2]]*triple[s[1], s[2], v[2]] + 3*dot[n12, v[1]]*
     dot[s[1], v[1]]*triple[s[1], s[2], v[2]] - 
    3*dot[n12, v[2]]*dot[s[1], v[1]]*triple[s[1], s[2], v[2]] - 
    3*dot[n12, v[1]]*dot[s[1], v[2]]*triple[s[1], s[2], v[2]] - 
    3*dot[n12, s[1]]*dot[v[1], v[1]]*triple[s[1], s[2], v[2]] + 
    6*dot[n12, s[1]]*dot[v[1], v[2]]*triple[s[1], s[2], v[2]] - 
    3*dot[n12, s[1]]*dot[v[2], v[2]]*triple[s[1], s[2], v[2]] - 
    (15*dot[n12, s[1]]^2*dot[n12, v[1]]*triple[s[2], v[1], v[2]])/2 + 
    (9*dot[n12, v[1]]*dot[s[1], s[1]]*triple[s[2], v[1], v[2]])/2 - 
    3*dot[n12, v[2]]*dot[s[1], s[1]]*triple[s[2], v[1], v[2]]))/(m1*r12^4) + 
 (G*CS[ES2, 1]*((-3*dot[n12, sa[1, 2]]*dot[n12, v[2]]*
      triple[n12, s[1], s[2]])/2 - 
    (dot[sa[1, 2], v[2]]*triple[n12, s[1], s[2]])/2 + 
    (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*triple[n12, s[1], sa[2, 1]])/2 - 
    (dot[sa[1, 1], v[1]]*triple[n12, s[1], sa[2, 1]])/2 + 
    3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*triple[n12, s[2], a[2, 0]] - 
    3*dot[s[1], sa[1, 1]]*triple[n12, s[2], a[2, 0]] + 
    2*dot[s[1], sa[1, 2]]*triple[n12, s[2], v[2]] + 
    2*dot[sa[1, 1], sa[1, 1]]*triple[n12, s[2], v[2]] - 
    2*s2a[1, 2]*triple[n12, s[2], v[2]] - 3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
     triple[n12, sa[1, 1], s[2]] - dot[sa[1, 1], v[2]]*
     triple[n12, sa[1, 1], s[2]] + (3*dot[n12, s[1]]*dot[n12, v[1]]*
      triple[n12, sa[1, 1], sa[2, 1]])/2 - 
    (dot[s[1], v[1]]*triple[n12, sa[1, 1], sa[2, 1]])/2 - 
    (3*dot[n12, s[1]]*dot[n12, v[2]]*triple[n12, sa[1, 2], s[2]])/2 - 
    (dot[s[1], v[2]]*triple[n12, sa[1, 2], s[2]])/2 - 
    (3*dot[n12, s[1]]^2*triple[n12, sa[2, 1], a[1, 0]])/2 - 
    (dot[s[1], s[1]]*triple[n12, sa[2, 1], a[1, 0]])/2 - 
    3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*triple[n12, sa[2, 1], v[1]] - 
    dot[s[1], sa[1, 1]]*triple[n12, sa[2, 1], v[1]] + 
    3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*triple[n12, sa[2, 1], v[2]] - 
    3*dot[s[1], sa[1, 1]]*triple[n12, sa[2, 1], v[2]] + 
    dot[n12, sa[1, 1]]*triple[s[1], s[2], a[2, 0]] + 
    (dot[n12, sa[1, 2]]*triple[s[1], s[2], v[2]])/2 + 
    dot[n12, s[1]]*triple[s[1], sa[2, 1], a[1, 0]] + 
    (dot[n12, sa[1, 1]]*triple[s[1], sa[2, 1], v[1]])/2 + 
    dot[n12, sa[1, 1]]*triple[s[1], sa[2, 1], v[2]] + 
    dot[n12, s[1]]*triple[sa[1, 1], s[2], a[2, 0]] + 
    dot[n12, sa[1, 1]]*triple[sa[1, 1], s[2], v[2]] + 
    (dot[n12, s[1]]*triple[sa[1, 1], sa[2, 1], v[1]])/2 + 
    dot[n12, s[1]]*triple[sa[1, 1], sa[2, 1], v[2]] + 
    (dot[n12, s[1]]*triple[sa[1, 2], s[2], v[2]])/2))/(m1*r12^2) + 
 (G*CS[ES2, 1]*((15*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      triple[n12, s[1], s[2]])/2 + 3*dot[n12, s[1]]*dot[a[1, 0], v[2]]*
     triple[n12, s[1], s[2]] + (3*dot[n12, v[1]]*dot[s[1], a[1, 0]]*
      triple[n12, s[1], s[2]])/2 + (3*dot[n12, a[1, 0]]*dot[s[1], v[1]]*
      triple[n12, s[1], s[2]])/2 - 3*dot[n12, a[1, 0]]*dot[s[1], v[2]]*
     triple[n12, s[1], s[2]] + (3*dot[n12, v[1]]*dot[sa[1, 1], v[1]]*
      triple[n12, s[1], s[2]])/2 - (3*dot[n12, v[2]]*dot[sa[1, 1], v[1]]*
      triple[n12, s[1], s[2]])/2 - (3*dot[n12, v[1]]*dot[sa[1, 1], v[2]]*
      triple[n12, s[1], s[2]])/2 - 3*dot[n12, s[1]]*dot[v[1], a[1, 0]]*
     triple[n12, s[1], s[2]] - (3*dot[n12, sa[1, 1]]*dot[v[1], v[1]]*
      triple[n12, s[1], s[2]])/2 + (3*dot[n12, sa[1, 1]]*dot[v[1], v[2]]*
      triple[n12, s[1], s[2]])/2 - (15*dot[n12, s[1]]^2*dot[n12, v[2]]*
      triple[n12, s[2], a[1, 0]])/2 + 3*dot[n12, v[1]]*dot[s[1], s[1]]*
     triple[n12, s[2], a[1, 0]] + (3*dot[n12, v[2]]*dot[s[1], s[1]]*
      triple[n12, s[2], a[1, 0]])/2 - (3*dot[n12, s[1]]*dot[s[1], v[1]]*
      triple[n12, s[2], a[1, 0]])/2 - (15*dot[n12, s[1]]^2*dot[n12, v[1]]*
      triple[n12, s[2], a[2, 0]])/2 - (3*dot[n12, v[1]]*dot[s[1], s[1]]*
      triple[n12, s[2], a[2, 0]])/2 + 3*dot[n12, s[1]]*dot[s[1], v[1]]*
     triple[n12, s[2], a[2, 0]] - 15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
     dot[n12, v[2]]*triple[n12, s[2], v[1]] - 
    (3*dot[n12, s[1]]*dot[s[1], a[1, 0]]*triple[n12, s[2], v[1]])/2 + 
    3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*triple[n12, s[2], v[1]] + 
    6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*triple[n12, s[2], v[1]] + 
    3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*triple[n12, s[2], v[1]] - 
    (3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*triple[n12, s[2], v[1]])/2 - 
    (3*dot[n12, s[1]]*dot[sa[1, 1], v[1]]*triple[n12, s[2], v[1]])/2 + 
    15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
     triple[n12, s[2], v[2]] + 3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
     triple[n12, s[2], v[2]] - 9*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
     triple[n12, s[2], v[2]] + (3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
      triple[n12, s[2], v[2]])/2 + (3*dot[n12, s[1]]*dot[sa[1, 1], v[2]]*
      triple[n12, s[2], v[2]])/2 - 6*dot[n12, a[1, 0]]*s2[1]*
     triple[n12, s[2], v[2]] + (15*dot[n12, s[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*triple[n12, sa[1, 1], s[2]])/2 + 
    (3*dot[n12, v[1]]*dot[s[1], v[1]]*triple[n12, sa[1, 1], s[2]])/2 - 
    (3*dot[n12, v[2]]*dot[s[1], v[1]]*triple[n12, sa[1, 1], s[2]])/2 - 
    (3*dot[n12, v[1]]*dot[s[1], v[2]]*triple[n12, sa[1, 1], s[2]])/2 - 
    (3*dot[n12, s[1]]*dot[v[1], v[1]]*triple[n12, sa[1, 1], s[2]])/2 + 
    (3*dot[n12, s[1]]*dot[v[1], v[2]]*triple[n12, sa[1, 1], s[2]])/2 + 
    (15*dot[n12, s[1]]^2*dot[n12, v[1]]*triple[n12, sa[2, 1], v[1]])/2 + 
    (3*dot[n12, v[1]]*dot[s[1], s[1]]*triple[n12, sa[2, 1], v[1]])/2 - 
    3*dot[n12, s[1]]*dot[s[1], v[1]]*triple[n12, sa[2, 1], v[1]] - 
    (15*dot[n12, s[1]]^2*dot[n12, v[1]]*triple[n12, sa[2, 1], v[2]])/2 - 
    (3*dot[n12, v[1]]*dot[s[1], s[1]]*triple[n12, sa[2, 1], v[2]])/2 + 
    3*dot[n12, s[1]]*dot[s[1], v[1]]*triple[n12, sa[2, 1], v[2]] + 
    3*dot[n12, s[1]]*dot[n12, v[2]]*triple[s[1], s[2], a[1, 0]] + 
    dot[s[1], v[2]]*triple[s[1], s[2], a[1, 0]] + 
    3*dot[n12, s[1]]*dot[n12, v[1]]*triple[s[1], s[2], a[2, 0]] - 
    dot[s[1], v[1]]*triple[s[1], s[2], a[2, 0]] + 
    (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*triple[s[1], s[2], v[1]])/2 + 
    (dot[sa[1, 1], v[2]]*triple[s[1], s[2], v[1]])/2 - 
    (3*dot[n12, sa[1, 1]]*dot[n12, v[1]]*triple[s[1], s[2], v[2]])/2 - 
    (3*dot[n12, sa[1, 1]]*dot[n12, v[2]]*triple[s[1], s[2], v[2]])/2 + 
    (dot[sa[1, 1], v[1]]*triple[s[1], s[2], v[2]])/2 - 
    dot[sa[1, 1], v[2]]*triple[s[1], s[2], v[2]] - 
    3*dot[n12, s[1]]*dot[n12, v[1]]*triple[s[1], sa[2, 1], v[1]] + 
    dot[s[1], v[1]]*triple[s[1], sa[2, 1], v[1]] + 
    3*dot[n12, s[1]]*dot[n12, v[1]]*triple[s[1], sa[2, 1], v[2]] - 
    dot[s[1], v[1]]*triple[s[1], sa[2, 1], v[2]] + 
    (3*dot[n12, s[1]]^2*triple[s[2], a[1, 0], v[2]])/2 + 
    (dot[s[1], s[1]]*triple[s[2], a[1, 0], v[2]])/2 - 
    2*s2[1]*triple[s[2], a[1, 0], v[2]] + 
    (9*dot[n12, s[1]]^2*triple[s[2], v[1], a[2, 0]])/2 - 
    (5*dot[s[1], s[1]]*triple[s[2], v[1], a[2, 0]])/2 + 
    3*dot[n12, s[1]]*dot[n12, sa[1, 1]]*triple[s[2], v[1], v[2]] - 
    dot[s[1], sa[1, 1]]*triple[s[2], v[1], v[2]] - 
    3*dot[n12, s[1]]^2*triple[s[2], v[2], a[2, 0]] + 
    dot[s[1], s[1]]*triple[s[2], v[2], a[2, 0]] + 
    (3*dot[n12, s[1]]*dot[n12, v[2]]*triple[sa[1, 1], s[2], v[1]])/2 + 
    (dot[s[1], v[2]]*triple[sa[1, 1], s[2], v[1]])/2 - 
    (3*dot[n12, s[1]]*dot[n12, v[1]]*triple[sa[1, 1], s[2], v[2]])/2 - 
    (3*dot[n12, s[1]]*dot[n12, v[2]]*triple[sa[1, 1], s[2], v[2]])/2 + 
    (dot[s[1], v[1]]*triple[sa[1, 1], s[2], v[2]])/2 - 
    dot[s[1], v[2]]*triple[sa[1, 1], s[2], v[2]] + 
    (9*dot[n12, s[1]]^2*triple[sa[2, 1], v[1], v[2]])/2 - 
    (5*dot[s[1], s[1]]*triple[sa[2, 1], v[1], v[2]])/2))/(m1*r12^3)


==> anc/unreduced-nlos13.dat.m <==
(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(3*G^2*m2*CS[ES2, 1]*dot[n12, s[1]]*triple[n12, s[1], sa[1, 1]])/(m1*r12^4) + 
 (G^2*((m2*(CS[BS3, 1]*((-5*dot[n12, s[1]]^2*triple[n12, s[1], v[1]])/2 + 
         (dot[s[1], s[1]]*triple[n12, s[1], v[1]])/2 + 
         (5*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2 - 
         (dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2) + 
       CS[ES2, 1]*((9*dot[n12, s[1]]^2*triple[n12, s[1], v[1]])/2 - 
         (dot[s[1], s[1]]*triple[n12, s[1], v[1]])/2 - 
         (9*dot[n12, s[1]]^2*triple[n12, s[1], v[2]])/2 + 
         (dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2)))/m1 + 
    (m2^2*(CS[ES2, 1]*(-6*dot[n12, s[1]]^2*triple[n12, s[1], v[1]] + 
         3*s2[1]*triple[n12, s[1], v[1]] + 6*dot[n12, s[1]]^2*
          triple[n12, s[1], v[2]] - 3*s2[1]*triple[n12, s[1], v[2]]) + 
       CS[BS3, 1]*(20*dot[n12, s[1]]^2*triple[n12, s[1], v[1]] - 
         (11*dot[s[1], s[1]]*triple[n12, s[1], v[1]])/3 - 
         (s2[1]*triple[n12, s[1], v[1]])/3 - 20*dot[n12, s[1]]^2*
          triple[n12, s[1], v[2]] + 7*dot[s[1], s[1]]*triple[n12, s[1], 
           v[2]] - 3*s2[1]*triple[n12, s[1], v[2]])))/m1^2))/r12^5 + 
 (G*m2*(CS[BS3, 1]*(dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       triple[n12, s[1], a[2, 0]] - (dot[s[1], sa[1, 1]]*
        triple[n12, s[1], a[2, 0]])/3 + 
      (dot[n12, s[1]]^2*triple[n12, sa[1, 1], a[2, 0]])/2 - 
      (dot[s[1], s[1]]*triple[n12, sa[1, 1], a[2, 0]])/6) + 
    CS[ES2, 1]*(-(s2a[1, 1]*triple[n12, s[1], a[1, 0]]) + 
      2*dot[s[1], s[1]]*triple[n12, s[1], a[1, 1]] - 
      s2[1]*triple[n12, s[1], a[1, 1]] + 4*dot[s[1], a[1, 0]]*
       triple[n12, s[1], sa[1, 1]] + (13*dot[s[1], s[1]]*
        triple[n12, sa[1, 1], a[1, 0]])/2 - 
      s2[1]*triple[n12, sa[1, 1], a[1, 0]] + dot[s[1], sa[1, 1]]*
       triple[n12, sa[1, 1], v[1]] + 
      (dot[s[1], s[1]]*triple[n12, sa[1, 2], v[1]])/2 - 
      (9*dot[n12, s[1]]*triple[s[1], sa[1, 1], a[1, 0]])/2 - 
      (dot[n12, sa[1, 1]]*triple[s[1], sa[1, 1], v[1]])/2 - 
      (dot[n12, s[1]]*triple[s[1], sa[1, 2], v[1]])/2)))/(m1^2*r12^2) + 
 (G*m2*CS[BS3, 1]*((35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
      triple[n12, s[1], v[1]])/2 + (5*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[1]]*triple[n12, s[1], v[1]])/2 + 
    5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*triple[n12, s[1], v[1]] - 
    (5*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*triple[n12, s[1], v[1]])/
     2 - dot[s[1], v[1]]^2*triple[n12, s[1], v[1]] - 
    5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[1]] + 
    (dot[s[1], v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[1]])/2 - 
    (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/2 + 
    (dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[1], v[1]])/2 + 
    (5*dot[n12, s[1]]^2*dot[v[1], v[2]]*triple[n12, s[1], v[1]])/2 - 
    (3*dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[1], v[1]])/2 - 
    (5*dot[n12, s[1]]^2*dot[v[2], v[2]]*triple[n12, s[1], v[1]])/2 + 
    (dot[s[1], s[1]]*dot[v[2], v[2]]*triple[n12, s[1], v[1]])/2 - 
    5*dot[n12, v[1]]*dot[n12, v[2]]*s2[1]*triple[n12, s[1], v[1]] + 
    dot[v[1], v[2]]*s2[1]*triple[n12, s[1], v[1]] - 
    (35*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
      triple[n12, s[1], v[2]])/2 - 5*dot[n12, v[1]]^2*dot[s[1], s[1]]*
     triple[n12, s[1], v[2]] + (5*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[1]]*triple[n12, s[1], v[2]])/2 - 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*
      triple[n12, s[1], v[2]])/2 + 5*dot[n12, s[1]]*dot[n12, v[2]]*
     dot[s[1], v[1]]*triple[n12, s[1], v[2]] + 
    (3*dot[s[1], v[1]]^2*triple[n12, s[1], v[2]])/2 + 
    5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[2]] - 
    dot[s[1], v[1]]*dot[s[1], v[2]]*triple[n12, s[1], v[2]] + 
    (5*dot[n12, s[1]]^2*dot[v[1], v[1]]*triple[n12, s[1], v[2]])/2 + 
    (dot[s[1], s[1]]*dot[v[1], v[1]]*triple[n12, s[1], v[2]])/2 - 
    (5*dot[n12, s[1]]^2*dot[v[1], v[2]]*triple[n12, s[1], v[2]])/2 + 
    (dot[s[1], s[1]]*dot[v[1], v[2]]*triple[n12, s[1], v[2]])/2 + 
    (5*dot[n12, s[1]]^2*dot[v[2], v[2]]*triple[n12, s[1], v[2]])/2 - 
    (dot[s[1], s[1]]*dot[v[2], v[2]]*triple[n12, s[1], v[2]])/2 + 
    5*dot[n12, v[1]]^2*s2[1]*triple[n12, s[1], v[2]] - 
    dot[v[1], v[1]]*s2[1]*triple[n12, s[1], v[2]] + 
    (5*dot[n12, s[1]]^2*dot[n12, v[1]]*triple[s[1], v[1], v[2]])/2 - 
    (5*dot[n12, s[1]]^2*dot[n12, v[2]]*triple[s[1], v[1], v[2]])/2 - 
    (7*dot[n12, v[1]]*dot[s[1], s[1]]*triple[s[1], v[1], v[2]])/2 + 
    (dot[n12, v[2]]*dot[s[1], s[1]]*triple[s[1], v[1], v[2]])/2 - 
    3*dot[n12, s[1]]*dot[s[1], v[1]]*triple[s[1], v[1], v[2]] + 
    dot[n12, s[1]]*dot[s[1], v[2]]*triple[s[1], v[1], v[2]] + 
    3*dot[n12, v[1]]*s2[1]*triple[s[1], v[1], v[2]]))/(m1^2*r12^4) + 
 (G*m2*(CS[ES2, 1]*(12*dot[n12, v[1]]*dot[s[1], s[1]]*
       triple[n12, s[1], a[1, 0]] - 12*dot[n12, v[2]]*dot[s[1], s[1]]*
       triple[n12, s[1], a[1, 0]] - 6*dot[n12, s[1]]*dot[s[1], v[1]]*
       triple[n12, s[1], a[1, 0]] + 6*dot[n12, s[1]]*dot[s[1], v[2]]*
       triple[n12, s[1], a[1, 0]] - 12*dot[n12, v[1]]*s2[1]*
       triple[n12, s[1], a[1, 0]] + 12*dot[n12, v[2]]*s2[1]*
       triple[n12, s[1], a[1, 0]] - 3*dot[n12, v[2]]*dot[s[1], v[1]]*
       triple[n12, s[1], sa[1, 1]] + 3*dot[n12, v[1]]*dot[s[1], v[2]]*
       triple[n12, s[1], sa[1, 1]] - 12*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       triple[n12, s[1], v[1]] + 3*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       triple[n12, s[1], v[1]] + 3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       triple[n12, s[1], v[1]] - 3*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       triple[n12, s[1], v[1]] + 3*dot[n12, sa[1, 1]]*dot[s[1], v[2]]*
       triple[n12, s[1], v[1]] + 12*dot[n12, a[1, 0]]*s2[1]*
       triple[n12, s[1], v[1]] + 12*dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       triple[n12, s[1], v[2]] - 6*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       triple[n12, s[1], v[2]] - 12*dot[n12, a[1, 0]]*s2[1]*
       triple[n12, s[1], v[2]] - 3*dot[n12, v[1]]*dot[s[1], s[1]]*
       triple[n12, sa[1, 1], v[1]] - 3*dot[n12, v[2]]*dot[s[1], s[1]]*
       triple[n12, sa[1, 1], v[1]] + 6*dot[n12, v[1]]*dot[s[1], s[1]]*
       triple[n12, sa[1, 1], v[2]] - 6*dot[n12, s[1]]^2*
       triple[s[1], a[1, 0], v[2]] + 10*dot[s[1], s[1]]*
       triple[s[1], a[1, 0], v[2]] - 8*s2[1]*triple[s[1], a[1, 0], v[2]] + 
      3*dot[n12, s[1]]*dot[n12, v[1]]*triple[s[1], sa[1, 1], v[1]] - 
      2*dot[s[1], v[1]]*triple[s[1], sa[1, 1], v[1]] - 
      dot[s[1], v[2]]*triple[s[1], sa[1, 1], v[1]] - 
      3*dot[n12, s[1]]*dot[n12, v[1]]*triple[s[1], sa[1, 1], v[2]] + 
      3*dot[s[1], v[1]]*triple[s[1], sa[1, 1], v[2]] - 
      6*dot[n12, s[1]]^2*triple[s[1], v[1], a[1, 0]] + 
      10*dot[s[1], s[1]]*triple[s[1], v[1], a[1, 0]] - 
      8*s2[1]*triple[s[1], v[1], a[1, 0]] - 3*dot[n12, s[1]]*
       dot[n12, sa[1, 1]]*triple[s[1], v[1], v[2]] - 
      3*dot[s[1], sa[1, 1]]*triple[s[1], v[1], v[2]] + 
      4*dot[s[1], s[1]]*triple[sa[1, 1], v[1], v[2]]) + 
    CS[BS3, 1]*((-5*dot[n12, s[1]]^2*dot[n12, v[2]]*triple[n12, s[1], 
         a[1, 0]])/2 - (dot[n12, v[2]]*dot[s[1], s[1]]*
        triple[n12, s[1], a[1, 0]])/2 - dot[n12, s[1]]*dot[s[1], v[1]]*
       triple[n12, s[1], a[1, 0]] + dot[n12, v[2]]*s2[1]*
       triple[n12, s[1], a[1, 0]] - (5*dot[n12, s[1]]^2*dot[n12, v[1]]*
        triple[n12, s[1], a[2, 0]])/2 + (dot[n12, v[1]]*dot[s[1], s[1]]*
        triple[n12, s[1], a[2, 0]])/2 + dot[n12, s[1]]*dot[s[1], v[1]]*
       triple[n12, s[1], a[2, 0]] - 2*dot[n12, v[1]]*dot[s[1], v[1]]*
       triple[n12, s[1], sa[1, 1]] - 4*dot[n12, v[2]]*dot[s[1], v[1]]*
       triple[n12, s[1], sa[1, 1]] + 4*dot[n12, v[1]]*dot[s[1], v[2]]*
       triple[n12, s[1], sa[1, 1]] + 2*dot[n12, v[2]]*dot[s[1], v[2]]*
       triple[n12, s[1], sa[1, 1]] - 5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*
       dot[n12, v[2]]*triple[n12, s[1], v[1]] - dot[n12, s[1]]*
       dot[s[1], a[1, 0]]*triple[n12, s[1], v[1]] + 
      2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*triple[n12, s[1], v[1]] + 
      3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*triple[n12, s[1], v[1]] - 
      dot[n12, sa[1, 1]]*dot[s[1], v[1]]*triple[n12, s[1], v[1]] - 
      dot[n12, s[1]]*dot[sa[1, 1], v[1]]*triple[n12, s[1], v[1]] + 
      dot[n12, v[2]]*s2a[1, 1]*triple[n12, s[1], v[1]] + 
      5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*
       triple[n12, s[1], v[2]] + dot[n12, s[1]]*dot[s[1], a[1, 0]]*
       triple[n12, s[1], v[2]] + dot[n12, a[1, 0]]*dot[s[1], s[1]]*
       triple[n12, s[1], v[2]] - 2*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*
       triple[n12, s[1], v[2]] - 3*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*
       triple[n12, s[1], v[2]] + dot[n12, sa[1, 1]]*dot[s[1], v[1]]*
       triple[n12, s[1], v[2]] + dot[n12, s[1]]*dot[sa[1, 1], v[1]]*
       triple[n12, s[1], v[2]] - dot[n12, a[1, 0]]*s2[1]*
       triple[n12, s[1], v[2]] - dot[n12, v[1]]*s2a[1, 1]*
       triple[n12, s[1], v[2]] - (5*dot[n12, s[1]]^2*dot[n12, v[2]]*
        triple[n12, sa[1, 1], v[1]])/2 - 2*dot[n12, v[1]]*dot[s[1], s[1]]*
       triple[n12, sa[1, 1], v[1]] - (9*dot[n12, v[2]]*dot[s[1], s[1]]*
        triple[n12, sa[1, 1], v[1]])/2 - dot[n12, s[1]]*dot[s[1], v[1]]*
       triple[n12, sa[1, 1], v[1]] + dot[n12, v[2]]*s2[1]*
       triple[n12, sa[1, 1], v[1]] + (5*dot[n12, s[1]]^2*dot[n12, v[2]]*
        triple[n12, sa[1, 1], v[2]])/2 + 5*dot[n12, v[1]]*dot[s[1], s[1]]*
       triple[n12, sa[1, 1], v[2]] + (3*dot[n12, v[2]]*dot[s[1], s[1]]*
        triple[n12, sa[1, 1], v[2]])/2 + dot[n12, s[1]]*dot[s[1], v[1]]*
       triple[n12, sa[1, 1], v[2]] - dot[n12, v[1]]*s2[1]*
       triple[n12, sa[1, 1], v[2]] - 
      (dot[n12, s[1]]^2*triple[s[1], a[1, 0], v[2]])/2 + 
      (5*dot[s[1], s[1]]*triple[s[1], a[1, 0], v[2]])/6 - 
      (2*s2[1]*triple[s[1], a[1, 0], v[2]])/3 + 2*dot[n12, s[1]]*
       dot[n12, v[1]]*triple[s[1], sa[1, 1], v[1]] + 
      4*dot[n12, s[1]]*dot[n12, v[2]]*triple[s[1], sa[1, 1], v[1]] - 
      (4*dot[s[1], v[2]]*triple[s[1], sa[1, 1], v[1]])/3 - 
      4*dot[n12, s[1]]*dot[n12, v[1]]*triple[s[1], sa[1, 1], v[2]] - 
      2*dot[n12, s[1]]*dot[n12, v[2]]*triple[s[1], sa[1, 1], v[2]] + 
      (4*dot[s[1], v[1]]*triple[s[1], sa[1, 1], v[2]])/3 - 
      (dot[n12, s[1]]^2*triple[s[1], v[1], a[2, 0]])/2 + 
      (dot[s[1], s[1]]*triple[s[1], v[1], a[2, 0]])/6 - 
      dot[n12, s[1]]*dot[n12, sa[1, 1]]*triple[s[1], v[1], v[2]] + 
      (dot[s[1], sa[1, 1]]*triple[s[1], v[1], v[2]])/3 - 
      (2*s2a[1, 1]*triple[s[1], v[1], v[2]])/3 - 
      (dot[n12, s[1]]^2*triple[sa[1, 1], v[1], v[2]])/2 + 
      (13*dot[s[1], s[1]]*triple[sa[1, 1], v[1], v[2]])/6 - 
      (2*s2[1]*triple[sa[1, 1], v[1], v[2]])/3)))/(m1^2*r12^3)

